Extended Formulations via Decision Diagrams

We propose a general algorithm of constructing an extended formulation for any given set of linear constraints with integer coefficients. Our algorithm consists of two phases: first construct a decision diagram $(V,E)$ that somehow represents a given $m \times n$ constraint matrix, and then build an equivalent set of $|E|$ linear constraints over $n+|V|$ variables. That is, the size of the resultant extended formulation depends not explicitly on the number $m$ of the original constraints, but on its decision diagram representation. Therefore, we may significantly reduce the computation time for optimization problems with integer constraint matrices by solving them under the extended formulations, especially when we obtain concise decision diagram representations for the matrices. We can apply our method to $1$-norm regularized hard margin optimization over the binary instance space $\{0,1\}^n$, which can be formulated as a linear programming problem with $m$ constraints with $\{-1,0,1\}$-valued coefficients over $n$ variables, where $m$ is the size of the given sample. Furthermore, introducing slack variables over the edges of the decision diagram, we establish a variant formulation of soft margin optimization. We demonstrate the effectiveness of our extended formulations for integer programming and the $1$-norm regularized soft margin optimization tasks over synthetic and real datasets.

==> appendix/figs/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3836578d-829b-4eb7-a840-a9e29edfb595",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- encoding: utf-8 -*-\n",
    "#\n",
    "#Plots for artificial data\n",
    "#\n",
    "#ref : https://www.yutaka-note.com/entry/matplotlib_pyplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ae91d72d-dfcb-4b24-b1c8-a966ca8d07fa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5, 6*10**5, 7*10**5, 8*10**5, 9*10**5, 10*10**5]\n",
    "y_lp=[350,1785,3986,8040,10372]\n",
    "x_lp=[1*10**5, 2*10**5, 3*10**5,4*10**5, 5*10**5]\n",
    "y_lpb=[6,14,23,30,40,47,55,66,76,87]\n",
    "y_erlp=[231,199,351,847,643,759,2280,980,3081,1861]\n",
    "y_nzdderlp=[264,551,686,1183,1783,1366,970,714,455,125]\n",
    "y_nzddlp=[74,276,407,770,885,730,462,389,284,51]\n",
    "y_nzddlpb=[5,8,12,13,15,14,12,9,3,1]\n",
    "plt.rcParams[\"font.size\"] = 16\n",
    "plt.plot(x_lp,y_lp, 'b--')\n",
    "plt.plot(x,y_erlp,'g--')\n",
    "plt.plot(x,y_nzdderlp,'g')\n",
    "plt.plot(x,y_nzddlp,'b')\n",
    "plt.plot(x,y_lpb,'r--')\n",
    "plt.plot(x,y_nzddlpb,'r')\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\")\n",
    "plt.xlabel(\"Sample size m\")\n",
    "plt.ylabel(\"Computation time(sec.)\")\n",
    "lg=plt.legend(['lp','erlp','nzdd_erlp','nzdd_lp','lpb','nzdd_lpb'],bbox_to_anchor=(1, 1)) \n",
    "#plt.tight_layout()\n",
    "plt.savefig('plot_time_artificial.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "31c8b3c3-303a-4587-a1a3-c3167fdd9f15",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# memory\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5, 6*10**5, 7*10**5, 8*10**5, 9*10**5, 10*10**5]\n",
    "x_lp=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5]\n",
    "y_lp=[271,535,809,1070,1355]\n",
    "y_lpb=[207,409,584,785,973,1182,1408,1515,1829,1935]\n",
    "y_erlp=[478,402,597,1048,979,1160,1934,1579,2609,1985]\n",
    "y_nzdderlp=[358,518,691,765,807,814,749,652,489,253]\n",
    "y_nzddlp=[179,270,324,385,389,384,346,287,227,125]\n",
    "y_nzddlpb=[52,72,91,105,108,108,100,84,66,40]\n",
    "plt.rcParams[\"font.size\"] = 16\n",
    "plt.plot(x_lp,y_lp,'b--')\n",
    "plt.plot(x,y_erlp,'g--')\n",
    "plt.plot(x,y_lpb,'r--')\n",
    "plt.plot(x,y_nzdderlp,'g')\n",
    "plt.plot(x,y_nzddlp,'b')\n",
    "plt.plot(x,y_nzddlpb,'r')\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\")\n",
    "plt.xlabel(\"Sample size m\")\n",
    "plt.ylabel(\"Memory(MB)\")\n",
    "lp=plt.legend(['lp','erlp','lpb','nzdd_erlp','nzdd_lp','nzdd_lpb'],bbox_to_anchor=(1, 1)) \n",
    "plt.savefig('plot_memory_artificial.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "15b4cd1a-9e3b-4505-9036-06e0345d7575",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#setcover computation time\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "y_ip= [0.15,7.26,0.15,14.5,10.9]\n",
    "y_nzddip = [0.1,3.82,0.01,14.23,8.64]\n",
    " \n",
    "left = np.arange(len(y_ip))  # numpy縺ｧ讓ｪ霆ｸ繧定ｨｭ螳喀n\n",
    "labels = ['chess', 'connect', 'mushroom', 'pumsb', 'pumsb_star']\n",
    "\n",
    "plt.rcParams[\"font.size\"] = 14\n",
    "width = 0.3\n",
    "plt.yscale(\"log\")\n",
    "plt.bar(left, y_ip, color='r', width=width, align='center')\n",
    "plt.bar(left+width, y_nzddip, color='b', width=width, align='center')\n",
    "plt.title(\"Computation time\")\n",
    "lg=plt.legend(['ip','nzdd_ip'],bbox_to_anchor=(1, 1)) \n",
    "plt.xticks(left + width/2, labels)\n",
    "plt.xlabel(\"Datasets\")\n",
    "plt.ylabel(\"Computation time(sec.)\")\n",
    "plt.savefig('plot_time_setcover.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "21f81c12-822c-445d-b92c-6d1e3644f5b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#setcover memory\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "y_ip= [26,656, 35,504,348]\n",
    "y_nzddip = [22,192,13,544,359]\n",
    " \n",
    "left = np.arange(len(y_ip))  # numpy縺ｧ讓ｪ霆ｸ繧定ｨｭ螳喀n\n",
    "labels = ['chess', 'connect', 'mushroom', 'pumsb', 'pumsb_star']\n",
    "plt.rcParams[\"font.size\"] = 14\n",
    "width = 0.3\n",
    "plt.yscale(\"log\")\n",
    "plt.bar(left, y_ip, color='r', width=width, align='center')\n",
    "plt.bar(left+width, y_nzddip, color='b', width=width, align='center')\n",
    "plt.title(\"Maximum memory usage\")\n",
    "lg=plt.legend(['ip','nzdd_ip'],bbox_to_anchor=(1, 1)) \n",
    "plt.xticks(left + width/2, labels)\n",
    "plt.xlabel(\"Datasets\")\n",
    "plt.ylabel(\"Memory(MB)\")\n",
    "plt.savefig('plot_memory_setcover.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6127d335",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "bedf32fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "times = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_lpb\":      8.41,\n",
    "        \"nzdd_erlpb\":  104.67,\n",
    "        \"nzdd_naive\":    9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"erlpb\":        269.87,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_lpb\":      4.39,\n",
    "        \"nzdd_erlpb\":  198.69,\n",
    "        \"nzdd_naive\":   88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_lpb\":    160.60,\n",
    "        \"nzdd_erlpb\": 2021.36,\n",
    "        \"nzdd_naive\":    0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_lpb\":     45.62,\n",
    "        \"nzdd_erlpb\":    6.75,\n",
    "        \"nzdd_naive\":    3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"erlpb\":         51.44,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_lpb\":      0.11,\n",
    "        \"nzdd_erlpb\":    0.27,\n",
    "        \"nzdd_naive\":    0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"erlpb\":         15.45,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "}\n",
    "\n",
    "memories = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_lpb\":      79,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":            89,\n",
    "        \"erlpb\":         297,\n",
    "        \"naive\":        1198,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_lpb\":      52,\n",
    "        \"nzdd_erlpb\":   292,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":           219,\n",
    "        \"erlpb\":         688,\n",
    "        \"naive\":         991,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      12,\n",
    "#         \"comp. erlpb\":    14,\n",
    "#         \"comp. naive\":    13,\n",
    "\n",
    "#         \"lpb\":          1142,\n",
    "#         \"erlpb\":        2239,\n",
    "#         \"naive\":       10326,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_lpb\":    1432,\n",
    "        \"nzdd_erlpb\":    22,\n",
    "        \"nzdd_naive\":    37,\n",
    "\n",
    "        \"lpb\":           254,\n",
    "        \"erlpb\":         620,\n",
    "        \"naive\":      324995,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_lpb\":      46,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "        \"nzdd_naive\":   125,\n",
    "\n",
    "        \"lpb\":           108,\n",
    "        \"erlpb\":         242,\n",
    "        \"naive\":        4083,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_lpb\":      12,\n",
    "        \"nzdd_erlpb\":    13,\n",
    "        \"nzdd_naive\":    12,\n",
    "\n",
    "        \"lpb\":          8387,\n",
    "        \"erlpb\":        8387,\n",
    "        \"naive\":        8387,\n",
    "\n",
    "    },\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "0d9f2c75",
   "metadata": {},
   "outputs": [],
   "source": [
    "width = 0.3\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "0f36edc8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + 2.0 * i # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, width * 6 * len(times) + 3.0)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9f9098a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(memories): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(memories[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + 2.0 * i # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Memory [MB]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\",fontsize=20)\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, width * 6 * len(memories) + 3.0)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_memory_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e4106619",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "edcf56ba-ca4d-4723-baac-98d1ca400894",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "colors = {\n",
    "    \"comp. lpb\":   \"red\",\n",
    "    \"comp. erlpb\": \"green\",\n",
    "    \"comp. naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"comp. lpb\":   '',\n",
    "    \"comp. erlpb\": '',\n",
    "    \"comp. naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(memories): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(memories[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        # g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "# tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "# tick_positions = list(range(len(memories)))\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Memory [MB]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\",fontsize=20)\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, tick_positions[-1] + width * 5)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "plt.show()\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_memory_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "cd37a416",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, tick_positions[-1] + width * 5)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1ceeefe2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(16, 8))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.barh(y=left, width=height, height=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.yticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.xlabel('Time [sec]', fontsize=20)\n",
    "plt.ylabel('Datasets', fontsize=20)\n",
    "plt.xscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.ylim(-0.3, tick_positions[-1] + width * 4)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_vertical.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "af7acd6e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.barh(y=1.0, height=0.5, width=0.1)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "6406c676",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "times = {\n",
    "    \"HIGGS\":    {\n",
    "        \"comp. lpb\":      0.11,\n",
    "        \"comp. erlpb\":    0.27,\n",
    "        \"comp. naive\":    0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"erlpb\":         15.45,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "\n",
    "    \"a9a\"     : {\n",
    "        \"comp. lpb\":      8.41,\n",
    "        \"comp. erlpb\":  104.67,\n",
    "        \"comp. naive\":    9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"erlpb\":        269.87,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"comp. lpb\":      4.39,\n",
    "        \"comp. erlpb\":  198.69,\n",
    "        \"comp. naive\":   88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"comp. lpb\":    160.60,\n",
    "        \"comp. erlpb\": 2021.36,\n",
    "        \"comp. naive\":    0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"comp. lpb\":     45.62,\n",
    "        \"comp. erlpb\":    6.75,\n",
    "        \"comp. naive\":    3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"erlpb\":         51.44,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "}\n",
    "colors = {\n",
    "    \"comp. lpb\":   \"red\",\n",
    "    \"comp. erlpb\": \"green\",\n",
    "    \"comp. naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"comp. lpb\":   '',\n",
    "    \"comp. erlpb\": '',\n",
    "    \"comp. naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.45, tick_positions[-1] + width * 5)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_horizonal.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "774178a9",
   "metadata": {},
   "source": [
    "# MIP の結果"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "f1d878f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "\n",
    "n_vars_nzdd = [2_405, 2_532, 2_474, 2_069, 1_644, 1_314, 964, 804, 755, 589]\n",
    "n_constrs_nzdd = [26_620, 26_649, 22_493, 17_484, 13_255, 9_906, 7_255, 5_328, 4_066, 3_065]\n",
    "assert len(n_vars_nzdd) == len(n_constrs_nzdd)\n",
    "\n",
    "\n",
    "n_vars_naive = [20] * 10\n",
    "n_constrs_naive = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "ax = fig.add_subplot(131)\n",
    "\n",
    "ax.plot(n_samples, n_vars_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, n_vars_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('# of variables', fontsize=16)\n",
    "# ax.set_xlabel('# of sample', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "ax = fig.add_subplot(132)\n",
    "ax.plot(n_samples, n_constrs_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, n_constrs_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_title('# of constraints', fontsize=16)\n",
    "ax.set_xlabel('# of sample', fontsize=16)\n",
    "lg = ax.legend(bbox_to_anchor=(1.1, -.17), ncol=2)\n",
    "\n",
    "\n",
    "sizes_naive = [v * c for v, c in zip(n_vars_naive, n_constrs_naive)]\n",
    "sizes_nzdd = [v * c for v, c in zip(n_vars_nzdd, n_constrs_nzdd)]\n",
    "\n",
    "ax = fig.add_subplot(133)\n",
    "ax.plot(n_samples, sizes_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, sizes_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_title('Problem size', fontsize=16)\n",
    "# ax.set_xlabel('# of sample', fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d2bbaf0c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "\n",
    "mem_naive = [358, 568, 728, 695, 1_003, 1_015, 985, 1_116, 1_192, 1_140]\n",
    "mem_nzdd = [131, 136, 110, 79, 64, 51, 46, 33,29, 24]\n",
    "\n",
    "ax = fig.add_subplot(121)\n",
    "ax.plot(n_samples, mem_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, mem_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('Mem. consumption [MB]', fontsize=16)\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "\n",
    "times_naive = [29.64, 75.75, 63.46, 54.69, 179.69, 139.33, 77.05, 129, 290.9, 177.06]\n",
    "times_nzdd = [7.23, 5.2, 6.86, 5.12, 2.56, 3.54, 3.92, 1.82, 1.96, 1.11]\n",
    "\n",
    "ax = fig.add_subplot(122)\n",
    "ax.plot(n_samples, times_naive, color='black', linestyle='dashed', label='mip')\n",
    "ax.plot(n_samples, times_nzdd, color='red', linestyle='solid', label='nzdd_mip')\n",
    "ax.set_xscale('log')\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "ax.set_title('Running time [sec]', fontsize=16)\n",
    "lg = ax.legend(bbox_to_anchor=(.5, -.15), ncol=2, fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "632c2a3a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "\n",
    "mem_naive = [99, 188, 276, 366, 442, 526, 613, 698, 785, 870]\n",
    "mem_nzdd = [71, 99, 116, 128, 136, 139, 140, 140, 131, 131]\n",
    "\n",
    "ax = fig.add_subplot(121)\n",
    "ax.plot(n_samples, mem_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, mem_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "# ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('Mem. consumption [MB]', fontsize=16)\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "\n",
    "times_naive = [\n",
    "    0.66+0.06, 1.56+0.1, 2.48+0.12, 3.47+0.13, 4.37+0.18, 5.34+0.24, 6.52+0.23, 7.4+0.32, 8.33+0.38, 9.33+0.33\n",
    "]\n",
    "times_nzdd = [\n",
    "    0.55+0.04, 0.76+0.02, 0.8+0.07, 0.95+0.06, 1.03+0.08, 1.03+0.06, 0.93+0.03, 0.96+0.06, 0.87+0.06, 0.82+0.07\n",
    "]\n",
    "\n",
    "ax = fig.add_subplot(122)\n",
    "ax.plot(n_samples, times_naive, color='black', linestyle='dashed', label='mip')\n",
    "ax.plot(n_samples, times_nzdd, color='red', linestyle='solid', label='nzdd_mip')\n",
    "# ax.set_xscale('log')\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "ax.set_title('Running time [sec]', fontsize=16)\n",
    "lg = ax.legend(bbox_to_anchor=(.5, -.15), ncol=2, fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e938122d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 21, 4)]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(16, 4))\n",
    "\n",
    "\n",
    "mem_naive = [1_567, 3_110, 4_833, 6_078, 8_113]\n",
    "mem_nzdd = [724, 1_032, 1_074, 853, 235]\n",
    "\n",
    "ax = fig.add_subplot(121)\n",
    "ax.plot(n_samples, mem_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, mem_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.grid()\n",
    "# ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('Mem. consumption [MB]', fontsize=16)\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "\n",
    "times_naive = [231.06, 722.31, 1378.94, 1033.45, 4291.23]\n",
    "times_nzdd = [148.18, 479.29, 290.62, 424.96, 35.35]\n",
    "\n",
    "ax = fig.add_subplot(122)\n",
    "ax.plot(n_samples, times_naive, color='black', linestyle='dashed', label='mip')\n",
    "ax.plot(n_samples, times_nzdd, color='red', linestyle='solid', label='nzdd_mip')\n",
    "# ax.set_xscale('log')\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "ax.set_title('Computation time [sec]', fontsize=16)\n",
    "ax.grid()\n",
    "lg = ax.legend(bbox_to_anchor=(.25, -.15), ncol=2, fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ebee395f",
   "metadata": {},
   "outputs": [],
   "source": [
    "times = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_lpb\":      8.41,\n",
    "        \"nzdd_erlpb\":  104.67,\n",
    "        \"nzdd_naive\":    9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"erlpb\":        269.87,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_lpb\":      4.39,\n",
    "        \"nzdd_erlpb\":  198.69,\n",
    "        \"nzdd_naive\":   88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_lpb\":    160.60,\n",
    "        \"nzdd_erlpb\": 2021.36,\n",
    "        \"nzdd_naive\":    0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_lpb\":     45.62,\n",
    "        \"nzdd_erlpb\":    6.75,\n",
    "        \"nzdd_naive\":    3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"erlpb\":         51.44,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_lpb\":      0.11,\n",
    "        \"nzdd_erlpb\":    0.27,\n",
    "        \"nzdd_naive\":    0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"erlpb\":         15.45,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "}\n",
    "\n",
    "memories = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_lpb\":      79,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":            89,\n",
    "        \"erlpb\":         297,\n",
    "        \"naive\":        1198,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_lpb\":      52,\n",
    "        \"nzdd_erlpb\":   292,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":           219,\n",
    "        \"erlpb\":         688,\n",
    "        \"naive\":         991,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      12,\n",
    "#         \"comp. erlpb\":    14,\n",
    "#         \"comp. naive\":    13,\n",
    "\n",
    "#         \"lpb\":          1142,\n",
    "#         \"erlpb\":        2239,\n",
    "#         \"naive\":       10326,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_lpb\":    1432,\n",
    "        \"nzdd_erlpb\":    22,\n",
    "        \"nzdd_naive\":    37,\n",
    "\n",
    "        \"lpb\":           254,\n",
    "        \"erlpb\":         620,\n",
    "        \"naive\":      324995,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_lpb\":      46,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "        \"nzdd_naive\":   125,\n",
    "\n",
    "        \"lpb\":           108,\n",
    "        \"erlpb\":         242,\n",
    "        \"naive\":        4083,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_lpb\":      12,\n",
    "        \"nzdd_erlpb\":    13,\n",
    "        \"nzdd_naive\":    12,\n",
    "\n",
    "        \"lpb\":          8387,\n",
    "        \"erlpb\":        8387,\n",
    "        \"naive\":        8387,\n",
    "\n",
    "    },\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "ac6b9372",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(16, 8))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(x=left, width=width, height=height, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.yticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.xlabel('Time [sec]', fontsize=20)\n",
    "plt.ylabel('Datasets', fontsize=20)\n",
    "plt.xscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.ylim(-0.3, tick_positions[-1] + width * 4)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_vertical.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "b4c8f18d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='A1'>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "df = pd.DataFrame()\n",
    "\n",
    "df['A1'] = [1]\n",
    "df['A2'] = [2]\n",
    "df['A3'] = [3]\n",
    "df['A4'] = [2]\n",
    "df['A5'] = [5]\n",
    "\n",
    "\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "sns.barplot(data=df, x='A1')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "7cca60fa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x288 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "# label_center = 0.5\n",
    "width = 0.05\n",
    "\n",
    "n_datasets = len(times)\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "fig = plt.figure(figsize=(30, 4))\n",
    "plt.rcParams['font.size'] = 24\n",
    "# plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    # ax = fig.add_subplot(2, 3, i+1)\n",
    "    ax = fig.add_subplot(1, n_datasets, i+1)\n",
    "    ax.grid(True)\n",
    "\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k # `bar` の位置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = ax.bar(x=left, width=width, height=height, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        if i == 0:\n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "\n",
    "    ax.set_title(f'{dataset}', fontsize=24)\n",
    "    ax.set_yscale('log')\n",
    "    ax.tick_params(labelsize=24)\n",
    "    ax.set_xticks([])\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "# tick_positions = [i * label_center for i in range(len(memories))]\n",
    "# plt.yticks(tick_positions, times.keys(), fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "# plt.xlabel('Time [sec]', fontsize=20)\n",
    "# plt.ylabel('Datasets', fontsize=20)\n",
    "# plt.xscale(\"log\")\n",
    "# plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "# plt.ylim(-0.3, tick_positions[-1] + width * 4)\n",
    "lg=plt.legend(handles, legend_names, fontsize=24, bbox_to_anchor=(-.07, -.15), ncol=6)\n",
    "\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_horizonal.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "69660ce4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/plots-2023-0825.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3836578d-829b-4eb7-a840-a9e29edfb595",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- encoding: utf-8 -*-\n",
    "#\n",
    "#Plots for artificial data\n",
    "#\n",
    "#ref : https://www.yutaka-note.com/entry/matplotlib_pyplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "ac92c52f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.figure(figsize=(8, 6))\n",
    "x=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5, 6*10**5, 7*10**5, 8*10**5, 9*10**5, 10*10**5]\n",
    "y_lp=[350,1785,3986,8040,10372]\n",
    "x_lp=[1*10**5, 2*10**5, 3*10**5,4*10**5, 5*10**5]\n",
    "y_lpb=[6,14,23,30,40,47,55,66,76,87]\n",
    "y_erlp=[231,199,351,847,643,759,2280,980,3081,1861]\n",
    "y_nzdderlp=[264,551,686,1183,1783,1366,970,714,455,125]\n",
    "y_nzddlp=[74,276,407,770,885,730,462,389,284,51]\n",
    "y_nzddlpb=[5,8,12,13,15,14,12,9,3,1]\n",
    "plt.grid()\n",
    "plt.rcParams[\"font.size\"] = 16\n",
    "plt.plot(x_lp,y_lp, 'b--')\n",
    "plt.plot(x,y_erlp,'g--')\n",
    "plt.plot(x,y_nzdderlp,'g')\n",
    "plt.plot(x,y_nzddlp,'b')\n",
    "plt.plot(x,y_lpb,'r--')\n",
    "plt.plot(x,y_nzddlpb,'r')\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\")\n",
    "plt.xlabel(\"Sample size $m$\")\n",
    "plt.ylabel(\"Computation time(sec.)\")\n",
    "lg=plt.legend(['lp','erlp','nzdd_erlp','nzdd_lp','lpb','nzdd_lpb'],bbox_to_anchor=(1, 1)) \n",
    "#plt.tight_layout()\n",
    "plt.savefig('plot_time_artificial.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "31c8b3c3-303a-4587-a1a3-c3167fdd9f15",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# memory\n",
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(8, 6))\n",
    "x=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5, 6*10**5, 7*10**5, 8*10**5, 9*10**5, 10*10**5]\n",
    "x_lp=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5]\n",
    "y_lp=[271,535,809,1070,1355]\n",
    "y_lpb=[207,409,584,785,973,1182,1408,1515,1829,1935]\n",
    "y_erlp=[478,402,597,1048,979,1160,1934,1579,2609,1985]\n",
    "y_nzdderlp=[358,518,691,765,807,814,749,652,489,253]\n",
    "y_nzddlp=[179,270,324,385,389,384,346,287,227,125]\n",
    "y_nzddlpb=[52,72,91,105,108,108,100,84,66,40]\n",
    "plt.grid()\n",
    "plt.rcParams[\"font.size\"] = 16\n",
    "plt.plot(x_lp,y_lp,'b--')\n",
    "plt.plot(x,y_erlp,'g--')\n",
    "plt.plot(x,y_lpb,'r--')\n",
    "plt.plot(x,y_nzdderlp,'g')\n",
    "plt.plot(x,y_nzddlp,'b')\n",
    "plt.plot(x,y_nzddlpb,'r')\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\")\n",
    "plt.xlabel(\"Sample size $m$\")\n",
    "plt.ylabel(\"Memory(MB)\")\n",
    "lp=plt.legend(['lp','erlp','lpb','nzdd_erlp','nzdd_lp','nzdd_lpb'],bbox_to_anchor=(1, 1)) \n",
    "plt.savefig('plot_memory_artificial.pdf', bbox_extra_artists=(lp,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "15b4cd1a-9e3b-4505-9036-06e0345d7575",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#setcover computation time\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "y_ip= [0.15,7.26,0.15,14.5,10.9]\n",
    "y_nzddip = [0.1,3.82,0.01,14.23,8.64]\n",
    " \n",
    "left = np.arange(len(y_ip))  # numpy縺ｧ讓ｪ霆ｸ繧定ｨｭ螳喀n\n",
    "labels = ['chess', 'connect', 'mushroom', 'pumsb', 'pumsb_star']\n",
    "\n",
    "plt.rcParams[\"font.size\"] = 14\n",
    "width = 0.3\n",
    "plt.yscale(\"log\")\n",
    "plt.bar(left, y_ip, color='r', width=width, align='center')\n",
    "plt.bar(left+width, y_nzddip, color='b', width=width, align='center')\n",
    "plt.title(\"Computation time\")\n",
    "lg=plt.legend(['ip','nzdd_ip'],bbox_to_anchor=(1, 1)) \n",
    "plt.xticks(left + width/2, labels)\n",
    "# plt.grid()\n",
    "plt.xlabel(\"Datasets\")\n",
    "plt.ylabel(\"Computation time(sec.)\")\n",
    "plt.savefig('plot_time_setcover.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "21f81c12-822c-445d-b92c-6d1e3644f5b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#setcover memory\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "y_ip= [26,656, 35,504,348]\n",
    "y_nzddip = [22,192,13,544,359]\n",
    " \n",
    "left = np.arange(len(y_ip))  # numpy縺ｧ讓ｪ霆ｸ繧定ｨｭ螳喀n\n",
    "labels = ['chess', 'connect', 'mushroom', 'pumsb', 'pumsb_star']\n",
    "plt.rcParams[\"font.size\"] = 14\n",
    "width = 0.3\n",
    "plt.yscale(\"log\")\n",
    "plt.bar(left, y_ip, color='r', width=width, align='center')\n",
    "plt.bar(left+width, y_nzddip, color='b', width=width, align='center')\n",
    "plt.title(\"Maximum memory usage\")\n",
    "lg=plt.legend(['ip','nzdd_ip'],bbox_to_anchor=(1, 1)) \n",
    "plt.xticks(left + width/2, labels)\n",
    "plt.xlabel(\"Datasets\")\n",
    "plt.ylabel(\"Memory(MB)\")\n",
    "plt.savefig('plot_memory_setcover.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6127d335",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "bedf32fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "times = {\n",
    "    \"a9a\"     : {\n",
    "        \"naive\":        330.25,\n",
    "        \"nzdd_naive\":     9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"nzdd_lpb\":       8.41,\n",
    "\n",
    "        \"erlpb\":        269.87,\n",
    "        \"nzdd_erlpb\":   104.67,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"naive\":       2504.59,\n",
    "        \"nzdd_naive\":    88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"nzdd_lpb\":       4.39,\n",
    "\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"nzdd_erlpb\":   198.69,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"naive\":       2082.76,\n",
    "        \"nzdd_naive\":     0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"nzdd_lpb\":     160.60,\n",
    "\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"nzdd_erlpb\":  2021.36,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"naive\":        252.26,\n",
    "        \"nzdd_naive\":     3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"nzdd_lpb\":      45.62,\n",
    "\n",
    "        \"erlpb\":         51.44,\n",
    "        \"nzdd_erlpb\":     6.75,\n",
    "\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"naive\":         16.16,\n",
    "        \"nzdd_naive\":     0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"nzdd_lpb\":       0.11,\n",
    "\n",
    "        \"erlpb\":         15.45,\n",
    "        \"nzdd_erlpb\":     0.27,\n",
    "    },\n",
    "}\n",
    "\n",
    "memories = {\n",
    "    \"a9a\"     : {\n",
    "        \"naive\":       1198,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":           89,\n",
    "        \"nzdd_lpb\":      79,\n",
    "\n",
    "        \"erlpb\":        297,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"naive\":        991,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":          219,\n",
    "        \"nzdd_lpb\":      52,\n",
    "\n",
    "        \"erlpb\":        688,\n",
    "        \"nzdd_erlpb\":   292,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      12,\n",
    "#         \"comp. erlpb\":    14,\n",
    "#         \"comp. naive\":    13,\n",
    "\n",
    "#         \"lpb\":          1142,\n",
    "#         \"erlpb\":        2239,\n",
    "#         \"naive\":       10326,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"naive\":     324995,\n",
    "        \"nzdd_naive\":    37,\n",
    "\n",
    "        \"lpb\":          254,\n",
    "        \"nzdd_lpb\":    1432,\n",
    "\n",
    "        \"erlpb\":        620,\n",
    "        \"nzdd_erlpb\":    22,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"naive\":       4083,\n",
    "        \"nzdd_naive\":   125,\n",
    "\n",
    "        \"lpb\":          108,\n",
    "        \"nzdd_lpb\":      46,\n",
    "\n",
    "        \"erlpb\":        242,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"naive\":       8387,\n",
    "        \"nzdd_naive\":    12,\n",
    "\n",
    "        \"lpb\":         8387,\n",
    "        \"nzdd_lpb\":      12,\n",
    "\n",
    "        \"erlpb\":       8387,\n",
    "        \"nzdd_erlpb\":    13,\n",
    "    },\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0d9f2c75",
   "metadata": {},
   "outputs": [],
   "source": [
    "width = 0.3\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         '//',\n",
    "    \"erlpb\":       '//',\n",
    "    \"naive\":       '//',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "0f36edc8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + 2.0 * i # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, width * 6 * len(times) + 3.0)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "9f9098a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(memories): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(memories[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + 2.0 * i # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Memory [MB]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\",fontsize=20)\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, width * 6 * len(memories) + 3.0)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_memory_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e4106619",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "edcf56ba-ca4d-4723-baac-98d1ca400894",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "colors = {\n",
    "    \"comp. lpb\":   \"red\",\n",
    "    \"comp. erlpb\": \"green\",\n",
    "    \"comp. naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"comp. lpb\":   '',\n",
    "    \"comp. erlpb\": '',\n",
    "    \"comp. naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(memories): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(memories[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        # g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "# tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "# tick_positions = list(range(len(memories)))\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Memory [MB]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\",fontsize=20)\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, tick_positions[-1] + width * 5)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "plt.show()\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_memory_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "cd37a416",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABZAAAAEwCAYAAAApelSgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAACeG0lEQVR4nOzdeXhM1/8H8Hf2xC4aQexULCEi1ihZhJCiFWJfQlFb7G2TfvurWlqtFpWiqNr3WKul1DIpWkvsVKhdggipJcg+vz+SO2aSyT5nZu7k/XqePo177tz7uZOcOXfO3HlfM6VSqQQRERERERERERERURbmhi6AiIiIiIiIiIiIiIwTJ5CJiIiIiIiIiIiISCtOIBMRERERERERERGRVpxAJiIiIiIiIiIiIiKtOIFMRERERERERERERFpxApmIiIiIiIiIiIiItOIEMhERERHp3eXLl/H555+jc+fOcHV1RbNmzdC3b1+sX78eqamphi5PmLS0NKxbtw6vXr0q9DYePXqEbdu2aSzz8fFB8+bNi1pekVy4cAFHjx5V/Ts6OhrOzs4YM2aMAasiIiIioqLiBDIRERER6U16ejoWLFiAnj17YseOHahTpw769+8Pf39/PHz4EDNmzMDQoUORmJho6FKFmDJlCmbOnFnoSfInT56gc+fOOHjwoMbywYMHY+TIkboosVAUCgX69OmD69evq5aVKVMG48aNw7vvvmuwuoiIiIio6CwNXQARERERFR9LlizB4sWL0bRpU4SFhcHR0VHVlpycjE8//RS7d+9GSEgIvv/+e8MVKsiTJ0+K9PjXr1/j5cuX2ZYHBQUVabtFFR8fj/T0dI1lZcqUQXBwsIEqIiIiIiJd4RXIRERERKQXt27dwuLFi2Fvb4+ffvpJY/IYAKytrTF79mw4OTnh999/x40bNwxUKRERERERSTiBTERERER6sXPnTqSkpGDAgAEoU6aM1nWsrKzwf//3f/jqq69Qvnx5jbY9e/agb9++aNq0Kdzc3NC3b1/89ttv2bbh7OyM//3vfzh58iT69+8PV1dXvPPOO5g3bx7S0tJw/fp1fPDBB3Bzc0O7du0wc+ZMvH79WvX4EydOwNnZGeHh4Vi/fj18fX3h6uqK7t27Y/v27Rr7ktb98ssvs9UREhICZ2dnXLlyRVXXyZMnAQAtWrTAoEGDVOvGxMRg2rRp8PX1RePGjeHm5oaAgABs3LhRtc727dvRoUMHAMDBgwfh7OysqkdbBnJycjKWLFkCf39/uLi4oFWrVhg9ejQuXryo9Ri2b9+OrVu3olu3bmjcuDHat2+Pb775RuO50SYkJAShoaEAgNmzZ8PZ2RnR0dFaM5BDQkLQsGFD/Pfff/jss8/QunVruLm54YMPPsDdu3eRnJyMb7/9Fu+88w6aNWuGQYMGISoqKts+79y5g6lTp8LDwwMuLi7o0qULli5dipSUlFxrJSIiIqKCY4QFEREREenFkSNHAADt2rXLdT1vb+9sy7755husWLECDg4O6Nq1K4CM3N3Jkyfjn3/+wUcffaSx/vnz57Fr1y54eXmhX79+2L9/P5YuXYonT55g//79cHFxQb9+/fDnn39i3bp1sLCwwKeffqqxjY0bNyIqKgpdunRB2bJlceDAAYSGhiImJqZQ0Qzjxo3Djh07EBMTgxEjRqB27doAMm4216tXL7x+/RodO3ZE5cqVERsbi3379uGLL75AWloaBg4ciAYNGmDw4MFYs2YNatWqhXfffRcNGjTQuq+kpCQMHToUp0+fRr169dCvXz88fvwYBw4cwJEjR/D999/D19dX4zHr1q3DtWvX0KlTJ7Rr1w5//PEHVqxYgUePHmHu3Lk5Hpevry+eP3+OgwcP4p133kHTpk1RpkwZPH/+XOv6SqUSgwcPRnp6Onr06IFr167h6NGj+PDDD1GjRg1cu3YNnTt3RlxcHH7//XeMHDkS+/btg52dHYCMGzAOGTIEiYmJ6NSpE6pUqYLIyEjMmzcPp06dwtKlS2FhYVHg3w8RERERaccJZCIiIiLSi4cPHwIAatasWaDHRUZGYsWKFWjYsCF+/vln2NvbA8jI3R0yZAiWL18OLy8vtGjRQvWYf//9F6Ghoaps4N69e6NLly7YunUrhg0bhk8++QQAMGbMGHh6euLXX3/NNoF8+fJlLFiwAJ07dwYAjB07Fn369MGSJUvQrVu3Ah9HcHAwTp48iZiYGIwcOVJ1FfayZcvw33//YeXKlfDw8FCtP3DgQAQGBuLXX39VTSAPGTIEa9asQe3atXOdxF6+fDlOnz6NgIAAzJw5E5aWlqpj6t+/P0JDQ9G6dWuUKlVK9ZioqCisX78ebm5uAIDRo0ejU6dO+P333zFjxgyULFlS677UJ5DbtWunes5zmkBOT0+HnZ0d1q1bB2trawBA3759cfbsWSQnJ+OXX35R1RUaGort27fj5MmT8PT0hFKpREhICJKTk7Fp0ya4uLiotjt79mysWrUKmzZtwoABA3L9XRARERFR/jHCgoiIiIj0QppQzGkiMidSTMPHH3+smjwGAHt7e0yZMgUAsG3bNo3HWFtbo3///qp/165dWxWJMWzYMNXyUqVKoU6dOnjy5AkSExM1ttGsWTPV5DEAVKhQAR9++CFSU1Oxd+/eAh1Dbrp3746vvvpKY/IYAJo0aQJbW9tC3Xhvx44dsLOzw//+9z/V5DEANGrUCP3798fz58+xf/9+jce0aNFCNXkMAKVLl4abmxtSU1NVk/+60q9fP9XkMQDVfvv06aMxqd2kSRMAGREfQMaV5deuXUOvXr00Jo8BYMKECbCyssoWM0JERERERcMrkImIiIhIL8qVK4e4uDg8f/5cYyI4L1FRUTA3N4e7u3u2NmlZ1pzcypUra0xQAkCJEiXw+vVrODg4aCy3sbEBkJEZbGtrq1resmXLbPuTJjS15fIWVvPmzdG8eXM8ffoUV65cwd27d3Hr1i2cO3cOSUlJSEtLK9D2EhIScO/ePTRr1kxjMlbi7u6OFStWZDsGbVdUly5dGgB0ni1cvXp1jX+XKFECAFC1alWN5eq/GyDjCmoAuHv3Ln744Yds2y1ZsiSuXr0KpVIJMzMzndZMREREVFxxApmIiIiI9KJatWqIi4vDnTt3cp1AfvHiBV6/fo2KFSsCyJgQtbGxyTYhDGRMcNrZ2WW70ZuUl5uVlZVVvuuV9q9OmnxOSEjI93by8uzZM8yePRu//vorUlJSYGZmBicnJ7Ru3Rr//PNPgbf38uVLAG8mf7OSjivrFdfanl9pElapVBa4jtxIE8ZZaatBnXQV+5EjR1SZ2tq8fPlS6+Q5ERERERUcJ5CJiIiISC/atWuHM2fO4NixYxpRCVlt3rwZ3377LUaPHo2JEyeiZMmSeP36NZ4/f67KDZYkJSUhMTFRFU+hS0lJSdmWSROY5cqVA5D7BGvWSe2cfPTRR4iIiEDfvn3x3nvvoV69eqrJz927dxe4bikiJDY2Vmt71mOQE2ni+csvv0SvXr0MXA0RERFR8cAMZCIiIiLSi27dusHKygrr1q3DixcvtK7z+vVrhIeHAwDatm0LAKhfvz4A4PTp09nWP336NJRKJerWravzei9evJht2blz5wAArq6uAN5c0fzq1ats6967dy/PfTx//hwRERFwcXHB9OnTNWInoqOjkZSUpDE5nZ9YhlKlSqFq1aq4ffs24uPjs7WfOnUKAHT6nOkrLsLZ2RkAcOnSpWxtKSkp+Prrr7F27Vq91EJERERUXHACmYiIiIj0olq1aggKCsJ///2H4cOH49GjRxrtL168wNSpU3H79m14e3ujRYsWAICAgAAAwLx58zQmROPj4zFnzhwAwHvvvafzev/44w9ERkaq/h0XF4cff/wRJUqUQJcuXQAANWrUgIWFBY4fP65xxbFCoVDl9aqTJpylTGErKyuYm5vj+fPnqpxfICNeYubMmRrrAlDdEC+vTOIePXogMTERX331FVJTU1XLL1++jHXr1qFMmTLw8fHJ3xORD/mtq6hatGiBqlWrYuvWrTh79qxG27Jly7By5UqtzzsRERERFR4jLIiIiIhIbyZNmoQnT55g+/bt6NChA7y8vFC9enXExsbi2LFjiI+PR7NmzVQTw0DGpOHQoUOxcuVKdO/eHd7e3gCAw4cPIy4uDiNGjFBNNuuSra0tgoKC0LlzZ5QqVQoHDhzA48ePMXPmTFUWsr29PXx9fbFv3z4EBgbC09MT9+7dw6FDh+Du7p7tqmlHR0cAwKeffoq2bdti8ODB6Nixo+rxbdu2xatXr3D48GE8fvwYZcuWxYsXL5Ceng5zc3OUL18e1tbWOHHiBGbPno2OHTuiefPm2WofMWIEjh49it27d+Pq1ato3bo1njx5ggMHDkCpVGL+/Pk6zQiWjmvjxo149uwZBg0apLNtq7OwsMA333yDESNGYODAgejQoQOqVauGS5cu4fjx46hatSomT54sZN9ERERExRWvQCYiIiIivbGwsMDs2bPx888/w9PTE1FRUVi7di0OHTqEmjVrYvr06aorZNWFhITg22+/hZOTE3bv3o29e/eiVq1a+OGHHzB16lQhtb7//vuYMGECIiMjsXPnTlSrVg1Lly5FYGCgxnpfffUVBg0ahKdPn2Lt2rWIiYlBWFgYOnXqlG2bo0aNgqurK44dO4b169erHj9kyBC8ePEC69atw5EjR9C4cWNs3LgR77//PhITE3HixAkAGTeZ+/zzz1G2bFls2LABx48f11q7jY0NVq1ahfHjxyMlJQUbN27E8ePH4e3tjc2bN8PX11enz1WLFi0wYMAAPHv2DOvXr8eNGzd0un11zZs3R3h4ODp37ozIyEisWbMG9+/fx6BBg7B582atNz8kIiIiosIzU+r6lspERERERDJ24sQJDB48GIMHD8b//vc/Q5dDRERERGRQvAKZiIiIiIiIiIiIiLTiBDIRERERERERERERacUJZCIiIiIiIiIiIiLSihnIRERERERERERERKSVpaELkKPExERcunQJDg4OsLCwMHQ5RERERERERERERIWSlpaGuLg4uLi4wNbWNls7J5AL4dKlSxgwYIChyyAiIiIiIiIiIiLSifXr16N58+bZlnMCuRAcHBwAZDyplSpVMnA1RFQUly5dgouLi6HLICIdYH8mMg3sy0Smg/2ZyDSwL5u+hw8fYsCAAao5z6w4gVwIUmxFpUqVULVqVQNXQ0RFERsby35MZCLYn4lMA/sykelgfyYyDezLxUdOUb3meq6DiIiIiIiIiIiIiGSCE8hEREREREREREREpBUnkImIiIiIiIiIiIhIK04gExEREREREREREZFWnEAmIiIiIiIiIiIiIq04gUxEREREREREREREWlkaugBT9/z5czx69AgpKSmGLoWKEUtLS9ja2sLBwQG2traGLoeIiIiIiIiIiGSKE8gCPX/+HLGxsXBycoKdnR3MzMwMXRIVA0qlEqmpqUhISMDdu3fh6OiIsmXLGrosIqJiJykJsLERu4/ERICfExIRERERkUiMsBDo0aNHcHJyQokSJTh5THpjZmYGKysrlC9fHlWrVsWTJ08MXRIRUbFkYwOYmWn+5+X1pt3Lq+jtnDwmIiIiIiLROIEsUEpKCuzs7AxdBhVjdnZ2SEpKMnQZREREREREREQkU5xAFoxXHpMh8e+PiMiwPD01fw4Pz7hy2Msr4+eithORfiQmynv7REREREVRLCeQb9y4gaCgILi5ucHb2xvLly83dElERERkgqRJYGnyNzAQiIjI+C8wsOjtZPoSU8XPLOpjHyLpo35bW81YGS8vIC7uzQc60s+FbWccDRERERmzYncTvZSUFIwYMQKtWrXC9OnTcfPmTUyZMgUVK1ZE9+7dDV0eERERmZDAQEChyPjZyytj4lciTQIXpZ1Mn62lLcymi/1GkXKaUuj2RbO1tIXXKi9E3NHsFJ41PKEIUgBAkdsB3fdf9XYiIiIiY1bsrkCOjY1FkyZNMG3aNNSoUQPe3t7w8PDAqVOnDF0aGRlnZ2eEhITo7XFERERERERERETGpthNIFetWhXff/89bG1toVQqcfr0aZw6dQpt2rTRbyHGFnRmbPUQERGZAF1nHmdtJ6IM4YHh8KzxplN41vBEeGA4vFZ5wWuVV5HbAbGZ5kRERETGrNhFWKhr3749Hj16BG9vb/j5+el357a2GQFoxkIp768uEhERGSMps1j6WcoxBjQzjQvbTkQZAsMDER4YjsDwjA4i/SzFUhS1HdB9/1VvJyIiIjJmxXoCefHixXj06BG++OILzJ49G5999pmhSyIiIiITIjIz1cuL+alEkog7EQgMD8wx07io7YDYTHMiIiIiY1bsIizUNW7cGB06dEBISAg2bdqE5ORkQ5ckW+fPn8eIESPQvHlztGrVCiNHjsTVq1c11omMjERQUBDc3Nzg5uaGwYMHZ8ue9vHxwYwZMxAeHg4/Pz80adIEPXv2xIULFxAXF4cJEybAzc0N7dq1w7x585Cenq56rLOzMxYvXoylS5finXfegZubG4YNG4YrV67o5BgLuv0lS5agXbt2cHV1xeDBg3HhwgWd1EFERERERERERKQvxW4COTY2FgcPHtRYVqdOHaSkpCAhIcFAVclbZGQkBgwYgBs3bmD48OEYPXo0rl+/jsGDByM6OhoAcPDgQQwaNAgPHjzA6NGjMXr0aDx48ABBQUHZfh8HDhzAggUL0KtXL4wbNw43b95EcHAwhg4dCnNzc4SEhKBevXpYunQpdu3apfHY8PBwLF++HH379sWoUaMQFRWFAQMG4ObNmzo51vxuf9++fVi5ciX69u2LsWPH4ubNmxg8eDD+/fdfndRBRETyIDIzlREWRG/oOvM4azsgNtOciIiIyJgVuwiLGzduIDg4GEeOHEGFChUAAJcvX4a9vT3s7e0NXJ08ffPNNyhXrhy2bduG8uXLAwA8PT3h7++PDRs2YPLkyZgxYwYcHR2xbds2lCpVCgDQt29fdO3aFdOnT0f79u1hZWUFAHj06BF27doFZ2dnAMDTp0/x888/o1mzZpg/fz4AoFu3bmjZsiWOHj2KHj16qGp5+PAhtm7dikaNGgEAfH190b17dyxcuBDz5s0r8rHmd/tJSUnYtGmT6hj8/Pzg7++PsLAw/PDDD0Wug4iI5EFkZqr61+GJijtdZx5nbQfEZpoTERERGTNZTSDHxsbC398fwcHBCAoKytaempqKdevWYcuWLYiOjoaDgwMCAgIwcuRI1eRkixYtUKdOHYSEhCAkJAR3797F3LlzMWrUKD0fjWl48uQJLly4gGHDhqkmjwGgVq1a2LZtGypXrox//vkHDx8+xNSpU1WTxwBQpkwZDBw4EHPnzsWlS5fg5uYGAKhevbpq4lXaFgB07NhRtaxEiRKoUKEC4uLiNOpp27atanIXyLi6vF27dlAoFEhPT4e5edEuus/v9tu1a6dxDDVq1ED79u1x9OhRpKWlwcLCokh1EBGRPIjMTGV+KtEbWW94p+tMZEBspjkRERGRMZNNhMXLly8RHByca8zEjBkzMHv2bJQrVw6DBw+Go6MjwsLCMGXKFNU6VlZWWLZsGSwsLBAYGIjPP/8cQ4YMweDBg/VxGCYnJiYGQMYEaVYNGzZE+fLlVTEW0kSwutq1awMA7t+/r1omXRkukSZbs14hbmFhAaVSqbGsbt262fZRs2ZNvHz5Ek+fPs3rcPKU3+1Lx6WuevXqePXqFeLj44tcBxERERERERERkT7I4grkmJgYBAcH4/Llyzmuc+bMGWzevBl+fn5YsGABzMzMoFQqERISgp07d+Lw4cPw9vYGAFSuXBlLlizRV/kmTbqJnZmZWY7rZJ3k1dYmXSEOAJaW2v8sc9uHRH07krS0NAAo8tXHRd2+dKy8+piIyDgkpibC1tJW6D6kzFPpZ/WvsKtnoha2nYgyZI2gUM801kW7IkgBT0/d9l/1dl6JTERERMbM6CeQV61ahbCwMCQmJqJ169Y4fvy41vXWr18PABg3bpxqotHMzAyTJ0/Grl27EB4erppA1pVLly4hNjY2x3ZLS0u8fPlSa1vJkiV1Wosu5FRrbsqVKwcgI1s66+MXLFiAMmXKwN3dHQBw9epVtGnTRmOdq1evqrbz8uVLpKenIy0tTWNbSUlJAIDExESN5drWvXXrVrY6bt68iXLlysHKyqrAx5iamlqo7d+9ezfbejdu3ECpUqVgbW1dqOe6sJKTk3H69Gm97U+O+PwQmY6C9Gd3d3eNr61LE0Y5ZaIWtF0RpBCamSrdRI+vYaZNOo8Szdj+jgral3WdeZy1HRCbaV7QYyaSE/5tE5kG9mXTljUiNiujn0Bes2YNnJycMH36dNy+fTvHCeTIyEiUL18e9erV01ju6OiImjVr4tSpUzqvzcXFBVWrVs2x/cqVK0Y5UZyTwtRasmRJ1K9fH/v378f48eNVGcf37t3Dxo0b0a9fPzRv3hwODg7YunUrhgwZolonISEBW7duhYODA5o3bw5zc3OYm5vDwsJCoxYbGxsAgK2trcZybetGRETg6dOncHJyAgBcu3YNf//9N3r27Fmo47O0tCzU9v/66y8kJCTA0dFRY72uXbtq5EDrg7W1NVxdXfW6Tzk5ffq03t6cE5FYhenPcs5M9fLK+JmvYaQLxvR3VNi+rMv+m7UdEJtpDhjX74BIV3iuTWQa2JdNnxQ/mxOjn0CePn06PDw8YGFhgdu3b2tdJzk5GQ8fPsxxkszJyQm3bt1CfHx8thxdKrrQ0FAMHz4cPXv2RGBgIMzNzbFu3TqUKVMGI0aMgJWVFT777DNMmjQJPXv2RK9evQAAW7duxaNHjxAWFqaTeAkg46rzfv36YdCgQUhJScHq1athb2+P4OBg1TpRUVG4evUq2rZti7feekvn2wcyJm379++PQYMG4dWrV1i9ejXKlCmDiRMn6uIwiYiIiOQjMRGwzX9cDN+gEhERERkXo7+JXrt27fLMjJVuXla6dGmt7dLyFy9e6LQ2ytC6dWusXr0alSpVwqJFi7Bs2TI0atQIGzduhIODAwCgc+fOWLFiBSpWrIhFixZh6dKlqFq1KtasWQNfX1+d1dKlSxf07t0by5cvx8qVK9GmTRts3rwZFStWVK3zxx9/4OOPP8aNGzeEbB8A+vTpg65du2LJkiX46aef4Obmhk2bNqFKlSpFPkYiItIdzxqeGj9Lmadeq7wQHhhepHZAM6dYPfPUyyvj56K2E8mCrW3GH21c3Js/YOlnM7OM/4rSDt3336ztgO77L3PMiYiISC6M/grk/EhNTQWQcdWnNtJyKUvXKCQmArncXE7vCnhlSFbu7u5YvXp1ruu0adMmWwZyVocOHcq2LCAgAAEBAfla18zMDOPGjcO4ceNy3EdwcHC2K4a1kfKZC7p99cdNmjQpz/0QEZHhyDkzVf3r8ERGT0QHUGvXdf/N2i7tUlSmOREREZExM4kJZNvMic+UlBSt7cnJyQAAOzs7vdWUpyJM1gphbPUQERHpgZwzU7PmpxIZtax3jNNxKHjWD2/klmlOREREZMyMPsIiP0qVKgVzc3MkJCRobZeiK3KKuCAiIiIiIiIiIiKi7ExiAtna2hpVqlTJ8Y6B0dHRsLe3R7ly5fRbGBERERk1OWemMj+VZEVEB5DaAZ33X31nmhMREREZM5OIsAAyMnh37dqFW7duoVatWqrlsbGxuH37Nry9vQ1YHemDtsxiOW2fiIj0T86ZqbyJHsmKiA6g1q7r/qvvTHMiIiIiY2YyE8jvv/8+du3ahfnz5+P777+Hubk5lEol5s2bBwDo06ePgSskIiIiYyPnzFQvL+ankoyI6AAR4vqvvjPNiYiIiIyZyUwge3h4wN/fH3v27EGfPn3QqlUrnD17FpGRkfDz84MXvxtGREREREREREREVCAmkYEsmTNnDsaPH4///vsPq1evxuPHjzF+/Hh89913MDMzM3R5REREZGTknJnKCAuSFREdwFNc/9V3pjkRERGRMZPVFcgBAQEICAjIsd3Kygpjx47F2LFj9VgVERERyZWcM1PVvw5PZPREdAC1dl33X31nmhMREREZM1lNIBMRERHpkpwzU5mfSrKS9Y5xOs5EzvrhjdwyzYmIiIiMmUlFWBARERERERERERGR7nACmYiIiIotOWemMj+VZEVEB5DaAZ33X31nmhMREREZM0ZYEBERUbEl58xU3kSPZEVEB1Br13X/1XemOREREZEx4wQykSDOzs7o0aMHvv76a708joiICk7OmaleXsxPJRkR0QEixPVffWeaExERERkzRlgYSGJqoqFL0GBs9RAREREREREREZHh8QpkA7G1tIXZdDNDl6GinKY0dAlERER651nDU3WVoXrmKZD9K+wFbVcEKeDp+eYqwyyRrdm+wl6YdiLZENEB1Np13X9zirAQVD4RERGRUeMEMhGRkUlMBGxt5bt9IjmRc2aq+tfhiYyeiA6g1q7r/qvvTHMiIiIiY8YJZNKJ8+fPY+HChTh79iwsLCzg6uqKKVOmwNnZWbVOZGQkFi5ciPPnzwMAGjdujODgYLRo0UK1jo+PD7y8vNCgQQMsX74cDx48wNtvv41p06ahcuXKmDVrFv7880+UKlUKPXr0wMSJE2FunpHE4uzsjAkTJsDCwgJr167Fy5cv4ebmho8++ggNGjQo1HEdPnwYS5cuxZUrV2BtbY3WrVtj8uTJqFWrlmodZ2dnjB49GlFRUTh69Chq1KiBXbt2ZdtWQetbsmQJ1q9fj+fPn8PV1RVTp05FkyZNCnUcJC+2toCZ2hcUPD1zz0wsaDsnnIjekHNmKq9cJFnJermtjjORs354I7dMcyIiIiJjxgxkKrLIyEgMGDAAN27cwPDhwzF69Ghcv34dgwcPRnR0NADg4MGDGDRoEB48eIDRo0dj9OjRePDgAYKCgnDw4EGN7R04cAALFixAr169MG7cONy8eRPBwcEYOnQozM3NERISgnr16mHp0qXZJmrDw8OxfPly9O3bF6NGjUJUVBQGDBiAmzdvFvi4tm/fjtGjR8POzg4fffQRgoKCcPbsWfTu3Ru3bt3SWHf16tVISUnBZ599hsDAQFhaav9sJr/17du3DytXrkTfvn0xduxY3Lx5E4MHD8a///5b4OMgIiIiIiIiIiIqLF6BTEX2zTffoFy5cti2bRvKly8PAPD09IS/vz82bNiAyZMnY8aMGXB0dMS2bdtQqlQpAEDfvn3RtWtXTJ8+He3bt4eVlRUA4NGjR9i1a5fq6uWnT5/i559/RrNmzTB//nwAQLdu3dCyZUscPXoUPXr0UNXy8OFDbN26FY0aNQIA+Pr6onv37li4cCHmzZuX72NKSEjAl19+CX9/f43H9e7dG++++y6+++47LFq0SLXc0tISixYtgm0euQD5rS8pKQmbNm1SPQd+fn7w9/dHWFgYfvjhh3wfB8kfM1OJxJJzZqqnp26fCyKhRHQAqV2h0Hn/1XemOa9EJiIiImPGCWQqkidPnuDChQsYNmyYavIYAGrVqoVt27ahcuXK+Oeff/Dw4UNMnTpVNXkMAGXKlMHAgQMxd+5cXLp0CW5ubgCA6tWra0RfSHERHTt2VC0rUaIEKlSogLi4OI162rZtq5qcBYA6deqgXbt2UCgUSE9PV8Vd5OXYsWNISEiAr68v4uPjVcstLCzQunVrREREIDU1VXWlcZMmTfKcPC5Ife3atdN4DmrUqIH27dvj6NGjSEtLg4WFRb6Og3QvMTURtpbiA4SliSFmphKJJefMVH4gRLIiogOoteu6/+o705yIiIjImHECmYokJiYGQMYEZ1YNGzYEAPz9998AoJEbLKlduzYA4P79+6oJ5AoVKmisI02W2tvbZ1uuVCo1ltWtWzfbPmrWrInDhw/j6dOn2baRk7t37wIAJk2alOM68fHxqFixotbacpLf+qTnRV316tVx6NAhxMfHw8HBIV/7I92ztbSF1yqvXDNPPWt4FqldOU3JzFQiPZFzZiozzUlWRHSACHH9V9+Z5kSkH8nJgLW12H3whtVEZIo4gUxFkp6eDgAwU7/jVxZZJ3m1tUnxFQByzA/ObR8S9e1I0tLSACDfVx8Db45r5syZqFq1qtZ1ypYtq/o5v1cEF6U+6bni1cdEREREREQFZ22tm5tS59bOyWMiMkW8iR4VSeXKlQG8uWJX3bfffotly5bByckJALTeyE66GV2lSpV0Uo+2Ou7cuYNy5cqhXLly+d6OVLO9vT08PDw0/rOwsICZmRmsC/HRdX7rk67sVnf79m2ULl1aIyqEDEPKRPRa5YXwwHB41ngTRKqemVjYdiDjxNTLK+Mrruo5p+qZiYVtJ6I3dN1/1dsB3fffrO1EsiGiA3iK679Z2wGh5RORHok4v1ZvJyIyRbwCmYrE0dER9evXx2+//YbRo0erMo7v3buHNWvWoF+/fmjUqBEcHBywceNG9O/fX7VOQkICNmzYAAcHB7i4uOiknkOHDiEmJkY1AXzt2jUcPXoUPXv2LNB2PDw8YGNjg+XLl8PT01N15XBsbCzGjBmDmjVrYtu2bcLqO3LkCGJjY+Ho6KixXteuXfN1JTaJJTIzNTwwY0aImalE+iHnzFRmmpOsiOgAau267r/6zjQnIv0RHMlORGSSiuUE8t27d/HVV1/h9OnTsLOzg7+/PyZNmgQbGxtDlyZLoaGhGD58OHr27InAwECYm5tj3bp1KFOmDEaMGAErKyt89tlnmDRpEnr27IlevXoBALZu3YpHjx4hLCysQPESuTEzM0O/fv0waNAgpKSkYPXq1bC3t0dwcLBqnaioKFy9ehVt27bFW2+9pXU79vb2mDx5MmbPno0+ffqge/fuSE1NxYYNG5CUlIRPPvlEWH0AYG1tjf79+2PQoEF49eoVVq9ejTJlymDixImF2i/plsjMVPV8ZYCZqVR4om/4qK8bSoom58xUvlElWck6u6LjAS7rhzdyyzQnIv0RHMlORGSSit0EcnJyMkaNGoW6deti06ZNePLkCT799FMAQEhIiIGrk6fWrVtj9erVCAsLw6JFi2BjY4MWLVrgo48+Ut3srXPnzihbtiwWL16MRYsWwdLSEq6urvjyyy/RvHlzndXSpUsXVKtWDcuXL0d6ejratm2Ljz76SHWzOwD4448/sHDhQqxZsybHCWQACAoKgqOjI1auXIn58+fD1tYWjRo1wrfffgt3d3dh9QFAnz59YGZmhiVLliApKQmtWrVCSEgIqlSpUqj9ElHxY2tpC7Pp4r6xoJyWc749ERERERERmY5iN4F84cIF3L17F+Hh4ShZsiTq1KmDCRMm4Ouvv9brBHJiaqJRvfku6pVk7u7uWL16da7rtGnTBm3atMl1nUOHDmVbFhAQgICAgHyta2ZmhnHjxmHcuHE57iM4ODjbFb856dKlC7p06ZLrOlevXs338vzUp/64SZMm5atO0i/PGp6qq5TUMxOB7F+BLUy7xr7UMtWA7F+RK0w7Eb2h6/6rLcJCl/03azuRbIjoAFK7QqHz/pu1XRGkgKenmPIBXolMpE8izq8ZYUFEpq7YTSDXrl0by5YtQ8mSJVXLzMzM8Pz5c73WYWxf+zW2eoiMmcjMVOnrstLEEDNTicSSc2YqPxAiWREcOiringT6zDQnIv0RHMlORGSSit0Esr29PTw8PFT/Tk9Px7p16zSWERHlRmRmqvQzM1OJ9EPOmamZF16SoSUmArb8ID5PgkNHRdyTQJ+Z5kSkP4Ij2YmITFKxm0DOavbs2bhy5Qq2bt1q6FKIiIiISG5sbQEzM3HbVxpP5BkRERERFU/mhi7AUJRKJWbNmoUNGzZg7ty5ePvttw1dEhXR1atX8fXXXxu6jBwZe32Uf1ImotcqL4QHhsOzxpsgUvXMxMK2AxlXNnh5ZXwdTj3nVD1zrbDtRPSGrvuvejug+/6btZ1INkR0AE9x/TdrOyC0fCLSIxHn1+rtRESmqFhegZyeno7//e9/2L17N+bPnw9fX19Dl0REMiIyM1W6iR4zU4n0Q86Zqfy6LMmK4NBREfck0GemORHpj+BIdiIik2SmVBa/78V99dVX2LBhA3744Qd4e3sX+PHR0dHo0KEDDh48iKpVq+a43pUrV9CgQYOilEpUZPw7zN3p06fh7u5eoMeYTdf8qrJnDc9cMxML2q4IUmh8G9rTM/fMxIK2c8Kp+Mj6t6pLymnGd/pQmP4s9Tnp56L2X/V25TSlRp/TRf/N2l78zuKMlOAIC5F9GdBTfxbRAdTadd1/s7YD2X/NuhyfiUxVYcZm0czMdH9+rd7OsZlMkTH2ZdKtvOY6ZRVhERsbC3d3d6xatUpre2pqKlatWgV/f380adIEHTp0wKJFi5CSkqJa59y5c1i9ejXGjx8PFxcXxMXFqf4jIiIiIiIiIiIiojdyjLBYs2aNznYyePDgIm/j5cuXCA4ORkJCQo7rzJgxA5s3b4a7uzt8fHxw5swZhIWF4erVqwgLCwMA7Nu3DwAwd+5czJ07V+Pxly9fhqVlsUz1IKIC8KzhqbpKST0zEcj+FdjCtGvsSy1TDcj+FbnCtBPRG7ruv9oiLHTZf7O2E8mGiA4gtSsUOu+/WdsVQQp4eoopH+CVyET6JOL8mhEWRGTqcpwt/eqrr2BmZoaiJlyYmZkVeQI5JiYGwcHBuHz5co7rnDlzBps3b4afnx8WLFigqj0kJAQ7d+7E4cOH4e3tjU8++QSffPJJkeohouJNZGZqYHig6k0qwMxUItHknJnKD4RIVgSHjoq4J4E+M82JSH8ER7ITEZmkHDOQ69evD19fX3To0KHQGz9w4AAOHTqEK1euFHobq1atQlhYGBITE9GiRQscP34coaGhCAoK0lhvypQp+PXXX7F7927Uq1dPtTw2Nhaenp7w8fHB4sWLC12HOikXZMGCBXBwcMhxPUtLS9StW1cn+yQqrOvXryM1NTVf69ZrWA+l7UoLrefF6xe49s81ofsQyd3dXWhmKqCZRSkqM/X06dO5HifJn7u7u/AMZLn/HWl7juSUmSrlK8v99yB37u7uJpGBLPLvSPUciQodzXyOdH1PAn1mmnNsJtIPd3d30ZHsANifiUh+4uLiMGHChBwzkHPNa6hfvz569OhR6J3HxMTg0KFDhX48kBGl4eTkhOnTp+P27ds4fvy41vUiIyNRvnx5jcljAHB0dETNmjVx6tSpItWhjYuLS5430StZsqTO90tUENbW1nB1dc33+vp4k2pM4fvF9WYAxfGYSfeM7e+I/Zmo8Ph3ZHj8HZAp4thMZBqKa18uTqKjo3Ntz/EmeuPGjUOrVq2KtPOWLVti7NixRdrG9OnTsXPnTjRr1izHdZKTk/Hw4UNUr15da7uTkxOeP3+O+Pj4ItVCRAS8yUz1WuWF8MBweNZ4E0SqnplY2HYg48oGL6+Mr8Op55yqZ64Vtp1IFxITTWMfuu6/6u2A7vtv1nYi2RDRATzF9d+s7YDQ8olIj0ScX6u3ExGZohyvQB43bly2Za9evcKWLVvw9ttvo23btqrlH3zwAdq2bYvBgwdr3ISuZcuWaNmyZZEKbNeuXZ7rPH36FABQurT2r95Ly1+8eAF7e/si1UNUWD4+PnBycsLatWsNXQoVkcjMVOkmesxMJWNnayv2W/tAxle6RZNzZiozzUlWBIeOirgngT4zzYlIfwRHshMRmaRcIyzUxcfHIygoCP/++y+GDx+umkB+/fo1zpw5g7/++gv79+/H8uXLUapUKWEFayPlu1pbW2ttl5YnJSXpraa8JCZmvPk2FsZWjyn69NNPYWdnZ+gySAfUJ4ci7kSobnwHZM9MLEy7en5qRITmJFHWzLXCtHPCiegNXfffrJmquu6/WduJZCPr7IqOB7isH97oenyWdimofCLSIxHn1xyTicjU5RhhkdXChQtx7do1TJo0CaNHj1Ytt7Ozw8mTJzFlyhScO3cOCxYsEFJobmwzZz5TUlK0ticnJwOAUU3eSVduGct/nDwWz9fXV+PKfSIiIiIiIiIiImOX7wnkiIgIdOjQASNHjkSJEiU02qysrDB8+HB4enpi3759Oi8yL6VKlYK5uTkSEhK0tr948QJAzhEXREQFITIzVYqwULUzM5VIKDlnpjI/lWRFZOgoIOSeBPrMNCci/REcyU5EZJLyHWHx5MmTHG9SJ6lduzaOHTtW5KIKytraGlWqVMnxjoHR0dGwt7dHuXLl9FtYMXL+/HksXLgQZ8+ehYWFBVxdXTFlyhQ4Ozur1omMjMTChQtx/vx5AEDjxo0RHByMFi1aqNbx8fGBl5cXGjRogOXLl+PBgwd4++23MW3aNFSuXBmzZs3Cn3/+iVKlSqFHjx6YOHEizM0zPgdxdnbGhAkTYGFhgbVr1+Lly5dwc3PDRx99hAYNGhT4mJydnTFlyhRYWVlh/fr1ePjwIWrVqoUxY8agS5cuqvVSUlKwYsUK/Pbbb7hz5w6USiVq1qyJwYMHo1evXhrHJmUgT5s2DeHh4Th69KhGLverV6/g4eGBLl26YPbs2QCAs2fPIiwsDOfOnQMAuLm5YeLEiWjSpEmBj4l0Q2RmqvR1WekklJmpRGLJOTOVHwiRrAgOHRVxTwJ9ZpoTkf4IjmQnIjJJ+Z5Arly5Mk6fPp3rOhcuXEClSpWKXFRhuLu7Y9euXbh16xZq1aqlWh4bG4vbt2/D29vbIHUVB5GRkQgKCkLFihUxfPhw2NraYs2aNRg8eDC2bduGqlWr4uDBgxg3bhyqV6+uikAJDw9HUFAQwsLC0KFDB9X2Dhw4gP3792PIkCFQKpX48ccfERwcjNKlS+Ptt99GSEgI9u/fj6VLl6JWrVro0aOH6rHh4eFISEjAkCFDYGVlhdWrV2PAgAHYunUrateuXeBj27hxI9LT0zFgwADY2tpi9erVmDRpEurUqYN69eoBAEJDQ7F3717069cPgwYNwn///YctW7bgf//7HxwcHOCp5ePobt26YdOmTdi3bx/69eunWq5QKPD69Wt0794dAHDs2DF8+OGHqF+/PiZMmIDk5GRs374dAwYMwMqVK9G8efMCHxMVncjMVOlnZqYS6YecM1O9vPiBEMmI4NBREfck0GemORHpj+BIdiIik5TvCeQuXbrgxx9/xDfffINJkyZp3LAuNTUVixYtwpkzZ/DBBx8IKTQv77//Pnbt2oX58+fj+++/h7m5OZRKJebNmwcA6NOnj0HqKg6++eYblCtXDtu2bUP58uUBAJ6envD398eGDRswefJkzJgxA46Ojti2bZvqJot9+/ZF165dMX36dLRv3x5WVlYAgEePHmHXrl2qq5efPn2Kn3/+Gc2aNcP8+fMBZEzAtmzZEkePHtWYQH748CG2bt2KRo0aAcjIHe7evTsWLlyo+lsoiKdPn2L//v1wcHAAALi6uqJ379747bffUK9ePcTFxeHXX3/FiBEjMGXKFNXjfH190aVLFxw5ckTrBLK7uzucnJzw+++/a0wg79mzBxUrVkSrVq2Qnp6OadOmoXHjxli3bh0sLCwAAAMHDsT777+PWbNmYefOnQU+JiIiIiIiIiIiovzKdwbyyJEj4ezsjJUrV6Jt27YYNGgQRo8ejcGDB8PDwwM//vgj6tWrp3GDPX3y8PCAv78/9u3bhz59+uC7777DwIEDsXPnTvj5+cGL4WJCPHnyBBcuXEC3bt1Uk8cAUKtWLWzbtg0jRozAP//8g4cPH2LAgAGqyWMAKFOmDAYOHIjY2FhcunRJtbx69eoa0RfSFeUdO3ZULStRogQqVKiAuLg4jXratm2rmjwGgDp16qBdu3ZQKBRIT08v8PG5u7urJo8BqKIwpP06ODjg9OnTGDNmjGodpVKJ1NRUAMDLly+1btfMzAxdu3bFqVOn8OTJEwBAQkIC/vzzT7z77rswNzfHP//8g3v37sHX1xfPnj1DfHw84uPjkZiYCG9vb1y5cgWxsbEFPiYqOpGZqdLPojLZmM9GpEnOmamMsCBZERw6KuKeBPrMNCci/REZyc5pByIyVfm+AtnW1habNm3C0qVLsWfPHpw6dUrVVrlyZfTr1w8ffvhhthvs6dOcOXNQt25d7NixA6tXr0aVKlUwfvx4jBgxAmZmZgary5TFxMQAAGrUqJGtrWHDhgCAv//+GwA0okUkUqzE/fv34ebmBgCoUKGCxjrSlbfqWcHScqVSqbGsbt262fZRs2ZNHD58GE+fPs22jbxkXV+68l59Mtra2hq//PILjh49itu3b+POnTuqieOs9anr1q0bli5div3796Nfv344cOAAkpKS0LVrVwDA3bt3AWT8Xc+ZM0frNu7fvw9HR8cCHRMVncjMVOkmesxMJdIPOWem8uuyJCuCQ0dF3JNAn5nmRKQ/giPZiYhMUr4nkIGMSeQJEyZgwoQJSExMxLNnz1CyZEmNq0pFCggIQEBAQI7tVlZWGDt2LMaOHauXeujNRGpuE/S5TaJKbVJ8BQBYWmr/s8zPhwDq25GkpaUBgOpmewWR12OSkpLQv39/XLlyBa1atUKbNm0QFBSEli1b5nnV+9tvvw1nZ2dVfvLevXtRq1YtuLi4AHjz3E6YMAFNmzbVuo3C5DpT0YnMTPVa5ZUtP5WZqUTiyDkzlW9USVYEh45m/fBGbpnmRJQhMTURtpa2QvchOJKdiMgkFWgCWfLy5Utcu3YNz549g5eXF549e4ayZcvqujaSgcqVKwN4c7Wsum+//RZly5ZFy5YtAQA3b97Mts6tW7cAQGc3X9RWx507d1CuXDmUK1dOJ/tQt3fvXly6dAlffvklevXqpVqe32iJbt26Yf78+bh37x6OHTumEQHj5OQEICOuw8PDQ+NxFy5cwLNnz2BrK/bkioiIiIiISF9sLW1hNt0MnjU8c/2AtrDtymk5X9xEREQ5K9AlmY8fP8akSZPQqlUr9O/fX5X7umHDBnTs2BGRkZFCiiTj5ejoiPr16+O3335DQkKCavm9e/ewZs0aPH78GI0aNYKDgwM2btyosU5CQgI2bNgABwcH1VW3RXXo0CFVrAYAXLt2DUePHkWnTp10sv2snj59CiB7dMaaNWsAQJWFnJOuXbsiPT0dX375JVJSUtCtWzdVm4uLCxwcHLB27VqNLOWEhARMnDgRoaGhqngP0i+RmalShIWqnZmpRELJOTOV+akkKyJDRwEh9yTQZ6Y5GYHERNPYhwkQnWkuOJKdiMgk5fsK5Pj4ePTp0wcxMTFo1qwZkpKS8M8//wAA7OzscP/+fYwYMQKbNm3SuAEamb7Q0FAMHz4cPXv2RGBgIMzNzbFu3TqUKVMGI0aMgJWVFT777DNMmjQJPXv2VF2pu3XrVjx69AhhYWGFipfQxszMDP369cOgQYOQkpKC1atXw97eHsHBwap1oqKicPXqVbRt2xZvvfVWkfbn4eEBS0tLfPzxxxgwYAAsLS1x+PBhHD16FFZWVjneRE9SuXJltGjRAocPH0bTpk1RvXp1VZv68xYQEIBevXrBxsYG4eHhuH//Pr777rsc4z5ILJGZqdLXZaWTUGamEokl58xUfiBEsiI4dFTEPQn0mWlORsDWFhB935xcov3oDdGZ5oIj2YmITFK+Z5/CwsLw4MED/Pjjj/D29sbChQtVE8hBQUFo0KABhg8fjh9//BHff/+9qHrJCLVu3RqrV69GWFgYFi1aBBsbG7Ro0QIfffQRHBwcAACdO3dG2bJlsXjxYixatAiWlpZwdXXFl19+iebNm+usli5duqBatWpYvnw50tPT0bZtW3z00UeoWLGiap0//vgDCxcuxJo1a4o8gVyvXj2EhYVh4cKFmDdvHkqWLIm3334bK1euxIYNG3Dy5EmkpKRozWaWdOvWDSdPnlTdPE+d9Lz9+OOPWLx4MczNzfH222+r+iEZhsjMVOlnZqYS6YecM1O9vPiBEMmI4NBREfck0GemORG9ITrTXHAkOxGRScr3BPKhQ4fQsWPHHCetWrVqhU6dOuH06dM6K86UJSYa1wfQiYkZH7oXlru7O1avXp3rOm3atEGbNm1yXefQoUPZluV080Rt65qZmWHcuHEYN25cjvsIDg7WuCI5J1evXs3X8g4dOqBDhw7Z1st6rNrqBYDevXujd+/eOdaRn+eNiIiIiIiIiIhIhHznBvz333+oVq1arus4OjoiPj6+yEUVB8Z27zNjq4fImAnNZMv8WVQmG/PZiDTJOTOVERYkK4JDR0VnpgLMTCXSF5GZ5oDYSHYvLx0+EURERiTfVyBXqlRJFVmRkwsXLqBSpUpFLoqIyJgJzWTLvIkeM1OJ9EPOman8uizJiuDQUdGZqdIumZlKJJ7oTHPBkexERCYp3xPIfn5++Pnnn7Fp0yb07ds3W/vKlStx+vRpDB06VKcFEhEZG5GZbF6rvLLlpzIzlUgcOWem8o0qyYrg0FHRmanSLgWVT0RqRGeaC45kJyIySfmeQB41ahQiIiIwffp0rF+/Hunp6QCAkJAQXL58GdevX0f16tUxatQoYcUS5SanzGIiIiIiIiIiIiIqnHxnIJcqVQobN25E3759ERMTgxs3bkCpVGLnzp24c+cO3nvvPWzcuBFlypQRWS8RkcGJzEyVIixU7cxMJRJKzpmpzE8lWREZOgqxman6yDQnojdEZ5oLjmQnIjJJ+b4CGciYRJ42bRo+++wz3Lp1C8+fP0eJEiVQu3ZtWFtbi6qRiMioCM1ky/y6nXQSysxUIrHknJnKD4RIVgSHjorOTFXfpYDyiUiN6ExzwZHsREQmyUypVCqLsoG0tDRER0fjrbfeQsmSJXVVl1GLjo5Ghw4dcPDgQVStWjXH9a5cuYIGDRrosTKi7Ar6d2g23UxgNYByWpFecnTu9OnTcHd3L9Bj1HOKtWWeetbwLFK7+nOkLVPN0zP3zLW82ov2qk9yIrI/K6cpYSb25aLAf6uF6c9Zn6Oi9l/1dgDZnqOi9t+s7fxAyEiI7AxKpWmMzWZmuu8AUnvmc6TL/pu1XTlNqdHndD0+c2w2EsY2sJmAwp5r6/r8WqPdS/fn1+rtRKaoMH2Z5CWvuc58R1gAwKlTpzBx4kSkpaUBAKKiotChQwd07twZHh4eWLhwoW6qJiIiIiIiIiIiIiKDy/cE8t9//42goCDs27cPDx48AAB89tlnePjwIVq1agUnJycsWrQIu3btElYsEZExEJrJlvmzqEw25rMRaZJzZiojLEhWBIeOis5MBZiZSqQvIjPNAbGR7F5eOnwiiIiMSL4zkJcvX46SJUtixYoVqFq1Km7cuIFLly7hnXfewfLly5GcnIwePXpgw4YNeO+990TWTERkUEIz2TJvosfMVCL9kHNmKjPNSVYEh46KzkyVdsnMVCLxRGeaC45kJyIySfnOQG7VqhW6dOmCL774AkDGhPLcuXMxa9Ys9OzZEwDw9ddfY8uWLThz5oywgo0BM5BJTpiBnDtjy0yV8pXVI/iYmUqFxQzkvInMNBedmQoUyzhN48QM5LwJDh0VnZkKiM00JyNhbAObCSjsubaoTHPp/EVUJDtQLH/NVAwwA9n06SwDOTk5GaVLl1b9+88//wQAtG3bVrUsPT0dlpb5vqjZKCQnJ6Nr167466+/DF0KERERERERERERkVHJ9wRytWrVcP78eQDA48ePcebMGdStWxeVKlUCkDERGxERgWrVqompVICkpCRMnjwZ//77r6FLkTUfHx8MGjRI+GOIjIXIzFQpwkLVzsxUIqHknJnK/FSSFZGhoxCbmaqPTHMiekN0prngSHYiIpOU78uFO3XqhIULF2LQoEF4+PAh0tLSVNEVCoUCYWFhuHv3ririwthdv34dU6ZMQT4TPHQvKQmwsTHMvrVJTARsbQ1dBZEsCM1kCw+EIkihOgllZiqRWHLOTOUHQiQrgkNHRWemqu9SQPlEpEZ0prngSHYiIpOU7wnk0aNHIy4uDuHh4VAqlfD391ddQXr27FlERUUhKCgIvXv3FlasLp08eRKtWrXCpEmT0LRpU/0XoD55LDgTjqGoRLolTfIC2TPXIu5EFLkdyLn7RkRoTgIXpp2I3tB1/1VvB3Tff7O2c/gm2RDRASLE9V9tmaoCyyciNVk/vNF1/8764Y2uX56IiExRvieQLSwsMH36dHz00UdQKpUaeciBgYEYNGgQ3nrrLSFFitC/f39Dl0BERERERERERKRfBfwWeoFvoKeHb7mL3gW/qK8pxwzk0NBQHDx4MNvyUqVKaUweA0DVqlW1Th4fOHAAoaGhOijTRIkKXTJgKKqPjw/+97//ITw8HB06dEDTpk3Rt29fHD9+XOv60nqNGzdGYGAgjhw5orNaiEQRmsmW+bPI7k9Eb8g5M5URFiQrgs9vRWemAsxMJdIXkZnmgPi310SyYGsLmJll/NHGxb35A5Z+NjMrUntivi9XLdohCCofZmacPM4qx1/pjh074OTkhA4dOhR641FRUdi5cydmz55d6G2YNJGhiAYMRf3rr7/wyy+/YNCgQXBwcMDGjRsxfPhwrFixAi1btlStd+nSJVy4cAGDBw+Gvb09Nm3ahA8//BDLly+Hh4eHzuoh0jWhmWyZN9FjZiqRfsg5M5VflyVZEXx+KzozVdolM1OJxBOdaS767TWRbEiffggY4GwtbVUf6Kj3P+kDnZz6Z0HaFUEKZprrkZkyh7vI1a9fH02bNoWrq2uhN37u3DlcuHABV65cKfQ29MHZ2RkrV67M96RldHQ0OnTogIMHD6Jq1ao5rnflyhU0aNAg5w2Zmb35Wd+Zx1nbi3AzQR8fHzg5OWHt2rXw8fFBTEwMFi1aBF9fXwBAfHw8/Pz8ULt2bWzevFn1mJiYGCxbtgyemR/fPn36FH5+fnBycsL27dsLXQ9pyvPvMAuz6WZ5r1QEymkGunFlDk6fPl3gr+NkfY48a3jmmplY0HZFkELoywMnnIoPkf1ZOU2p8XcqZB8FfLkoTH+W+pz0c1H7r3q7cppSo88Z2fBNuiSyMyiVpjE2Cz6/1XX/zdoOZP8163J8JiNhbAObCSjsubauz6+ldun8ReTb62L4ayY5k/n4LHr6rDjJa64z14vKz507h3PnzhWpADPRgzAZndq1a6smjwHA3t4e7733HtatW4cnT56gQoUKAIB69eqpJo8BoFy5cujWrRvWrl2LuLg4ODg46L12IiIiIiIiIiIieiPHCeQ1a9bos458i42Nhb+/P4KDgxEUFJStPTU1FevWrcOWLVsQHR0NBwcHBAQEYOTIkbCystJ/wfmhHpoEZL+GXh/tOlS3bt1sy2rUqAGlUomYmBjVBHKtWrWyrVe9enUAQExMDCeQyWh51vDM9hUaVaZaDl+xKUi7xr4EdH8iekPX/VdbhIVMhm8isUSe3yoUOu+/WdsVQQp4eoo7PS+OVzoR5UTE+bVGu+C310Sy4eUlbnwGco2w0EX/1hZhoePTC1KT4wSyelatsXj58iWCg4ORkJCQ4zozZszA5s2b4e7uDh8fH5w5cwZhYWG4evUqwsLC9FhtPkjv/AyReSwwFFXbRH1aWhoAwMLCItfHSokq5uY53t+RyOCEZrJlZjmJfHngQEj0hpwzU/mBEMmK4PNb0Zmp6rsUUD4RqRGdac7MVKJMERHixmeFAhF3IphpbkJyzEA2NjExMQgODsbly5cBAKGhodmuQD5z5gz69esHPz8/LFiwAGZmZlAqlQgJCcHOnTuxZMkSeHt7F7kWnWUgS4oayqKL9iLMKGXNQLa3t8fWrVs11pk+fTo2b96Mv//+G2XLloWPjw/Kly+Pbdu2ZVtvw4YNOH78OMqXL1/omugNZiDnztgyUwHN50hE95fHqz7pAjOQ8yYy0xwQm5nKKyOMCDOQ8yYydDTzORKVmQqIzzTn2GwkjG1gMwGFPddmZiqRHkiveSLGZ7XzF7lmmhe3l+y85jplcZnnqlWr0K1bN0RFRaF169Y5rrd+/XoAwLhx41TZy2ZmZpg8eTLMzMwQzkt19OLixYsa2dmPHz/GL7/8gtatW6Ns2bKq5ZcvX8Y///yTbb3mzZtz8piIiIiIiIiIiMgI5HoTPWOxZs0aODk5Yfr06bh9+zaOHz+udb3IyEiUL18e9erV01ju6OiImjVr4tSpUzqt69KlS4iNjc2x3dLSEi9fvtTaVrJkScNmHmsJRc2p1rykp6cjLS0NL1++RHp6OqytrTF8+HAMGDAANjY22LJlC9LT0xEcHKzaR3p6OsqWLYthw4Zh4MCBsLCwwJYtW5CamoqJEycWuhbKLjk5GadPn87XugW9OqCw8luPvhSkHnd3d7GZbDUysitEdv+CHjPJk776s2gF/VstaH8WmWkuOjNV+lyc/dmwimtfKwh3d3fh57eiM1OlXYoanwH2ZUMrrufB+lCYc225ZqYCGVcyFsffM8mL6jVP1PicSe6Z5sWpL8fFxeXaLosJ5OnTp8PDwwMWFha4ffu21nWSk5Px8OFDuLq6am13cnLCrVu3EB8fD3t7e53U5eLikmeERcmSJXPegCEzj7WEouZaay7Mzc1hYWGBkiVLwtzcHE2bNsW7776LxYsX48WLF2jevDmmTJmC+vXrazymXbt2aNy4MX7++Wc8ffoUrq6uWLBgAZo0aVKoOkg7a2vrHPuFISQmij1BT0wEbG3zv35hvlYnNJMt8yZ6ojNTTWXCg0xfQf5WC9Of5ZyZKmWasz+TLgj/OxJ8fis6M1XapcjMVPbl4qG4/Z4Le64t98zU4vZ7JpmSZk9FDHB4M/kr50zz4tSXo6Ojc22XTQayZPv27QgNDc2Wgfzo0SO0a9cO77zzDn7++edsj5s4cSL27t2L/fv3o0aNGkWqQScZyAWd5RJNR/Wo5yGTcTDGDGTBUZEFYmyZqdKVEerPETNTqbCYgZw3kZnmojNTgeKXzWa0mIGcNxEdQK1ddGYqIDbTnIyEsQ1sJqCw59pyzUwFiuWvmeRM5uOz4PKLFaEZyK9evSrKw3UqNTUVQMbVltpIy5OSkvRWU66MafIYML56SLv0dENXQERERERERERExUiBJpCVSiU2btyIwMBANG7cGM2bNwcArFu3DqGhoXj8+LGQIvPDNnMCNCUlRWt7cnIyAMDOzk5vNRHpnLk5EBlZsP/u3Mm4miI//1G+SDnF0s9SJpPXKi+EB4YXuV1jX2qZTF5eGT97ehatnYje0HX/VW8HdN9/s7YTyYaIDqAWWqjr/pu1XdqliPIzD4GIMok4v9ZoF3B+zTGZZEnUCWrmm04h/TdrJrLY0wtSk+8M5NTUVIwZMwZHjhyBpaUlSpYsiWfPngHIuMx5x44dOH36NDZt2qSzjOGCKFWqFMzNzZGQkKC1/cWLFwCA0qVL67MsIjJBQjPZwgNVN94CxGWmElEGOWem8gMhkhXBoaOiM1PVdymgfCJSI/fMVCLZiIgQNz4rFIi4E2ESmeaUId8ZyMuWLcO8efMwdOhQjB8/HsuXL8fixYtx5coVpKamYunSpfjhhx8wZMgQhIaGCis4pwxkAOjQoQOSkpJw9OjRbI/z8/PD8+fP8ffffxe5Bp1kIBMVVmRkgVa/8vgxGnTpkr+V9ZSzKPcMZJGZqYBmFmVemUyFaWcuW/HBDOS8icw0B8Rmpnp58QMho8EM5LyJDB3NfI5EZaYC4jPNOTYbCWMb2ExAYc+1mZlKpAfSa56I8Vnt/EWumebF7SVbZxnIO3fuRLNmzfDJJ5/Azs4OZmqDq6WlJcaOHYvWrVtDYcBXTXd3d8TFxeHWrVsay2NjY3H79m24uroaqDIiIiIiIiIqzhJTE2W9fSIiKr7yHWFx7949+Pr65rqOi4sLzp49W+SiCuv999/Hrl27MH/+fHz//fcwNzeHUqnEvHnzAAB9+vQxWG1EZDo0MpeyfIUmWyZTIdqBN5lLWb9CkzWTqTDtRPSGZw1PnfZf9XYpjkaX/TdrO5FsiOgAau267r85RViIGp+peLC1tBX+7SDhEhMLdAP2gl59DIg5v5baFUEKIefX6u28EplkRdT4LG1e8Pgs+PSC1OR7ArlMmTKIiYnJdZ27d+8aNGPYw8MD/v7+2LNnD/r06YNWrVrh7NmziIyMhJ+fH7ykvwgioiIQmsmWeRM9ZqYS6YecM1OZaU6yIjh0VHRmqrRLZqZSsWdr++bOUzn9gUszMoVpVyqZmUqkL+p9UdcDHN5M/jLT3DTkOwN56tSp2L9/PzZv3owGDRpg4cKFWLRoEa5cuQIAOHfuHAYOHIjOnTvju+++E1ZwbhnIAJCSkoJly5Zhx44diI2NRZUqVdC9e3eMGDEC1tbWOqmBGchkUMxAzn37Ms9Mla6MUH+OmJlKhSX7DOTXBbvKqTBEZpqLzkwFil82m9FiBnLeRHQAtXbRmamA2ExzMhJ6yECW/RXIgKwzzUVnpmYeApF8yHx8Flx+sZLXXGe+r0AeP348FAoF+vXrh169euHOnTsAgB07duDixYvYunUrrK2tMXr0aN1Vr0VAQAACAgJybLeyssLYsWMxduxYoXUQERGRYNJVTnyHR0REREREZDD5vole9erVsXr1alSrVg3r1q3DkSNHoFQq8emnn2LDhg2oWLEifvrpJ9SpU0dkvUREBiflFEs/S5lMXqu8EB4YXuR2jX2pZTJJ3xZUzzEuTDuRrOi6A2QJAtd1/1VvF10+M81JVkR0ALXQQl3336zt0i5FlJ95CETyIeIE1VNc/83WLrZ8IvkQdYKa+aZTSP/Nmoks9vSC1OT7CmQAaNSoEXbv3o3z58/j0qVLePHiBUqUKAFnZ2e0aNEC5ub5no8mIpItoZls4YGqG28BzEwlEh1qJufMVH4gRLIiOHRUdGaq+i4FlE8kLzLPNGdmKlGmiAhx47NCgYg7Ecw0NyH5zkCmN5iBTAbFDOTct6+HDGSRmamAZn6dlxczU01SAe9gXliyz0BWQnjoqMhMcwgu38uLHwgZDWYg503GmamA+Exzjs1GghnI+SPiBJWZqUT6J73miRif1V7v5JppXtzGZp1lIANAUlISTp48iZiYGCQnJ+e43uDBgwteKRVbPj4+cHJywtq1a/XyOCIig7O11cubVCIiIiIiIqKiyvcEclRUFEaNGoXY2FgAQE4XLpuZmXECOR+SUpNgY2lj6DJUElMTYWsp/mo4IlOgkbmU5Ss02TKZCtEOvMlcyvoVmqyZTIVpJ5IVT0/ddgD1doUCnjU8ddp/1dulOBpR5TPCgmRFRAdQa9d1/80pwkLU+EwkKyJOUKV2hULI+bXUrghSCC0f4JXIJDOixmdp84LHZ8GnF6Qm3xPIX331FR4+fIgePXrA1dUVNjbGM/kpRzaWNhqX8+eW6aKPdvWv2xJR7oRmsmXeRI+ZqUSZBIeayTkzlZnmJCsyz0yVdsnMVCIIDx1lZiqRnkizpyIGOGjORTHTXP7ynYHs7u6O9u3bY/78+aJrMnq6ykBWz78SmdmWn3a95WVpwQiLAmIGcu7b10MGssjMVOnKCPXniJmpJsoEchb1ksKh/keriw6QJXRUZKa56MzUzEMgY8AM5LyJ6AB6zEwFhEeykzEwgbFZL2ScaS46MzXzEIjkQ+bjs+DyixWdZSCXKFECDg4OOi2OTMvZs2cRFhaGc+fOAQDc3NwwceJENGnSBEDGhK+HhwfS09Px66+/oly5cti5c2e27fj4+KBNmzZo2rQplixZgidPnqB+/fqYOHEiWrdunW398PBwLFmyBI8ePUL9+vUxfvx4tGvXTuShEhERERERERERFQvm+V2xe/fuOHjwIF6/fi2ynmJJPdPFa5UXwgPDVTmo+movqmPHjmHQoEF48eIFJkyYgNGjR+P+/fsYMGAAItWumP3tt99w9epVfPrpp+jduzfs7e21bu+vv/7CjBkz4OfnhwkTJiA+Ph7Dhw/HyZMnNda7dOkSZs2aBX9/f0yePBnPnz/Hhx9+iL/++qvIx0QylZRUoNULevUxAOH9U2NfaplMXl4ZP6vnGBemnUhWdN0BsgSBixxfRZfPTHOSFREdQC20UPT5s7RLEeVnHgJRkSUm6mlHIk5QPcX132ztYssnkg9RJ6iZbzpFz28Bwk8vSE2+IyySk5Mxfvx43LhxA3369IGTkxOsra21rtuhQwedFmlsdBVhkVdIuD4zkR1KFv7q8vT0dHTq1AkODg5Yt24dLCwsAACvXr3C+++/jxIlSmDnzp3w8fHBgwcPoFAo4OjoqHp81igKHx8fxMTEYNGiRfD19QUAxMfHw8/PD7Vr18bmzZs11lu2bBk8M3v806dP4efnBycnJ2zfvr3Qx2TUGGGR+/aVAOLicg41kkaEwrYrlYh7GSc8k1wasHRdfnH9Oo5RMoGvyeotwkKXHUC9XaHQ+FqcrsdXqS+LKj88HOCXw4wEIyzyJr1LEzE+Z8bRiDx/Vk5Tij69IGPAsTnvfaifa4sY4BQK1bm2iPFZEaQQWj7Ac22SESnPRcT4rFCo4mhEjc9SXJzA04tiJa+5znxPIN+7dw8ffvghbt68CbMcRiWlUgkzMzNcuXKlaFUbOV1NIEsMkXmsLXO1sC5duoSePXvi448/Ro8ePTTali5dilWrVuHPP/9Ev379YGVlhX379mmso20C2cbGBnv37tVYb9asWVi3bh2OHTuGChUqwMfHByVLlsTu3buzrbd27VocPXrUNGNXOIGc+/alCSeZZqYCmm/kdV1+5iGQMeCb1Lz3oYTw0FGRmeYQXL76Sx0ZGCeQ8ybjzFRAfKY5x2YjwbE5731k/XBXosP+zcxUIj2RXjBEjM9qr3dyzTQvbmOzzjKQv/jiC9y8eRNubm5wc3NDiRIldFooydfdu3cBAHPmzMGcOXO0rnP//n0AQIUKFfK1zbp162ZbVqNGDSiVSsTExKi2U6tWrWzrVa9eHQAQExNjmhPIREREREREREREepLvCeSzZ8/inXfewfLly0XWU6zkFWGhz/aiSE9PBwBMmDABTZs21bpO7dq1AUAVb5EXKyurbMvS0tLytQ3ponpz83xHfJOpUQ8tyuk7KoVtB4T3T0Bc+cxnI9nx9NRtB1BvVyjgWcNT2PiqCFIILZ+Z5iQrIjqAWrvo82dplwJPL4jkQ8QJqtSuUAh9/6sIUggtH+CVyCQzosZnafOi57fEnl6QmnxPINvY2MDZ2VlkLcWO9AcfGB6Ya+aLPtqLEmHh5OQEAChRogQ8PDw02i5cuIBnz57B1ta2QNuUrmpWd+fOHVhYWGhcSh8TE5Ntvdu3bwMAqlWrVqB9kglRf8UPDMw99Kig7YDw/gmIK58TTiQ7uu4AWj4QEjW+ii4/M16OSB5EdAC1dtHnz9IuBZ5eEMmHiBNUtXbh73/Flk8kH+oBwLoe4KCZXyzs/bPY0wtSk+8M5M8++wznz5/H9u3btV4dWpzoKgNZPf9K35nHuWWuFlRKSgq8vb1hY2ODX375BSVLlgQAJCQkoHv37khOToZCoUCnTp00so4lOd1Eb/Pmzaormh8/fgw/Pz+4urpixYoVqvXu37+P7du3o2HDhhrr1a9fH+vXry/0MRk1ZiDnvn2ZZ6ZKV0aoHwIzU00Ucxbz3ofMM81FZ6ZmHgIZA2Yg501EB9BjZiog/PSCjAHH5rz3IZ1ryzTTXHRmauYhEMmHzMdnweUXKzrLQJ46dSoGDx6MQYMGoW/fvqhRowbs7Oy0rlu/fv3CV0yyY2Vlhc8++wyTJk1CQEAAevXqBRsbG4SHh+P+/fv47rvvYGmZ7z81AIC1tTVGjBiBIUOGwNbWFhs2bEB6ejo+/vhjjfXKli2LDz74AEOHDoWFhQXWr1+P1NRUhIaG6vIQiYiIiIiIiIiIiqV8h8S2bdsWN27cwLlz5xAaGor+/fujR48eWv8zdsnJyfi///s/tGjRAm3btsVPP/1k0HrUM128VnkhPDBclYOqr/ai6ty5M1asWAFHR0csXrwYCxYsQMmSJfHjjz+ia9euBd5e06ZNMWXKFGzZsgWLFi1CnTp1sHHjxmwfTrRr1w6jRo3CunXrsGDBAtWVzC4uLkU+JpIx9aBf9VAjL6+Mn4vSDgjvn1kPRZflM8KCZEfXHSBLELjI8VV0+cw0J1kR0QHUQgtFnz9LuxRRfuYhEMmHiBNUT3H9N1u72PKJ5EPUCWrmm07R81uA8NMLUpPvCIuQkBCY5fP7MLNnzy5SUaLNmjULJ06cwOzZs/Hw4UN8/PHHmDlzJt599918PV4XERZJqUmwsbQpVP0iJKYmwtayYDnFomSNtKAsGGGR+/aVAOLicg41kkaEwrYrlYh7GZdjJpN6zlNh2xVBijxD/otyeMXx6zhGiV+TzXsfUoSFLjuAertCofG1OF30X/V2qS+LKj88HHBwKNJTTLrCCIu8Se/SRIzPmXE0uuy/WduV05SiTy/IGHBsznsf6ufaIgY4hUJ1ri1ifFYEKYSWD/Bcm2REynMRMT4rFKo4GlHjsxQXJ/D0oljJa64z3xPIpuLVq1do3bo1lixZorrh2+LFi3HkyBFs3LgxX9vQVQYyaccJ5DxwAjn37UsTTjLNTAU038jruvzMQyBjwDepee9DCVlnmkNw+eovdWRgnEDOm4wzUwHxmeYcm40Ex+a895H1w12JDvs3M1OJ9ER6wRAxPqu93sk107y4jc15zXXmO8LCVERFRSE5ORnu7u6qZe7u7rh48SLS0tIMWBkRERERERERERGRccnxzmbjxo2Dv78//P39Vf/ODzMzM/zwww+6qU6AuLg4lC1bFjY2b+Ij3nrrLaSkpODJkyeoWLGiAasjIp1QDy3K6TsqhW0HNDOXcviKTVHaAXHlM5+NZMfTU7cdQL1doYBnDU+d9l/1dkWQQmj5zDQnWRHRAdTadd1/s7ZLuxR4ekEkHyJOUKV2hULI+bXUrghSCC0f4JXIJDOixmdp84LHZ8GnF6QmxwnkAwcOaNyw7MCBA/naYH5zkg3l9evXsLa21lgm/Ts5OdkQJVEWhw4dMnQJJHfqr/iBgbmHHhW0HdAYsALDA3PNbCpMOyCufE44kezougNo+UBIl/1X24STqPIz4+WI5EFEB1Br13X/zdou7VLg6QWRfIg4QVVrF3F+rdEutnwi+VAPANb1AAfN/GJh75/Fnl6QmhwzkGNiYlC2bFmUKlVK9e/8cnJy0k11AuzduxdffPEFTpw4oVp248YN+Pv746+//kKFChXy3AYzkMmgmIGc+/ZlnpkqXRmhfgjMTDVRzFnMex8yzzQXnZmaeQhkDJiBnDcRHUCPmamA8NMLMgYcm/Peh3SuLdNMc9GZqZmHQCQfMh+fBZdfrOQ115njFciDBw9GUFAQBg0aBMC4J4ULwtHREc+fP0dycrLqyuO4uDhYW1ujbNmyBq6OiIiIiIiIiIiIyHjkeBO9mJgYPHv2TJ+16EWDBg1gZWWFs2fPqpadPn0ajRo1gqVljvPpRCQn6kG/6qFGXl4ZPxelHW9yiqWfpUwmr1VeCA8ML3J71kPRZfmMsCDZ0XUHyBIEruv+q94uunxmmpOsiOgAaqGFuu6/WdulXYooP/MQiORDxAmqp7j+m61dbPlE8iHqBDXzTaeQ/ps1E1ns6QWpkdWMaWxsLPz9/REcHIygoKBs7ampqVi3bh22bNmC6OhoODg4ICAgACNHjoSVlRUAwM7ODu+//z6mT5+Or7/+GnFxcVixYgVmzpyp56MhImFknJkaGB6ouvGWiPKZmUqyI+NMc9Hl8wMhkhWZZ6aq71JA+UTyIvNMc2amEmWKiBA3PisUiLgTwUxzE5JjBnL9+vUxbtw4jBs3Tt81afXy5UsMHToU58+fR2hoqNYJ5M8//xybN2+Gu7s7mjVrhjNnzuD06dPw8/NDWFiYar3Xr1/jiy++wP79+1GyZEkMGzYMw4YNy3ctzEAmg2IGcu7bl3lmKqCZRanr8jMPgYwBcxbz3ofMM80huHz1lzoyMGYg503GmamA+Exzjs1GgmNz3vuQzrWZmZpjO5FsSC8YIsZntdc7uWaaF7exudAZyADw4sUL3L9/v8A7rVKlSoEfk5uYmBgEBwfj8uXLOa5z5swZbN68GX5+fliwYAHMzMygVCoREhKCnTt34vDhw/D29gaQcRXyN998g2+++UandRIRERERERERERGZkhwzkAFgzZo16NChQ4H+8/X11WmBq1atQrdu3RAVFYXWrVvnuN769esBAOPGjYNZ5qcoZmZmmDx5MszMzBDO73kSFR8yzkyVfhZVPvPZSHYEh47KOTOVpzYkKzLPTAWEn14QyYeMM81Fl595CETyIfPxWXD5pCbXK5ArV64MJycnfdWi1Zo1a+Dk5ITp06fj9u3bOH78uNb1IiMjUb58edSrV09juaOjI2rWrIlTp07pvLZLly4hNjY2x3ZLS0u8fPlS5/ul4qtkyZKGLkEeZJyZKt1ET3Rm6unTpwv33JJOuLu7G7oE+ZBxprno8qVMc/ZnwzKV/izy78jd3V146KjozFRplyIzU9mXDctU+rJeyDzTXB+ZqezPZOzc3d3fzJ6KGODwZvJXzpnmxakvx8XF5dpu9BnIR44cgYeHBywsLLB9+3aEhoZmy0BOTk5G48aN4erqii1btmTbxgcffICjR4/i77//hr29fZFrYgayOIMGDUJMTAwOHTpk6FKMFzOQc9++zDNTpXxl9UNgZqqJYs5i3vuQeaa56MzUzEMgY8AM5LyJ6AB6zEwFhJ9ekDHg2Jz3PqRzbYGhoyIzzUVnpmYeApF8yHx8Flx+sVKkDGRj0K5duzzXefr0KQCgdOnSWtul5S9evNDJBLIuJCYCtraGruINY6ln1KhReP36taHLICIiIiIiIiIiIuSRgSwXqampAABra2ut7dLypKQkvdWUF1vbjA9uzcwyPvGIi3uTuSL9rM92Y5g8BoC2bdvqPEebiiEZZ6ZKERaiymdmKsmOjDPNRZfPfDaSFRlnpuoj05xIVpiZysxUMg2iTlAz33SKumeQvjLNSZPRX4GcH7aZs58pKSla25OTkwEAdnZ2eqspP6Q/UtGZLfnNRCUyGTLOTA0MD4QiSCH09aE4fh2HZEzGmeaiy+f4TbIi88xU9V0KKJ9IXgS/QZV7ZiqRbEREiBufFQpE3IkwiUxzypBjBvLChQvRqlUrtGjRQt815Si3DGRXV1e4urpi06ZN2R4nZSCfOHEC5cqVK3Idus5A9vISm9mSn/aiTCj5+PjgnXfegbu7O5YtW4a7d++icuXKGDJkCAYMGAAAUCqV2LRpE7Zt24YbN24gNTUVTk5OCAgIwIgRI2CWGdalnoG8bNkyzJ07F9u3b0ejRo2y7bNq1apYs2YNAOD69euYP38+Tpw4gZSUFDRo0ABjx47NVwSK7DADOfftyzwzFdDMohTR/5nLZiSYs5j3PmSeaQ7B5Rd1/CYdEjywmUQGsowzUwHxmeYcm40Ex+a89yGdazMzNcd2ItmQXjBEjM9qr3dyzTQvbmNzXnOdOUZYjBs3zqgmj3NjbW2NKlWqIDo6Wmt7dHQ07O3tdTJ5TNodOXIEX375Jfz8/BAaGgo7OzvMmDEDEZk97/vvv8cXX3yBunXrIjQ0FJMnT4aNjQ3mzp2LDRs2aN1m165dYWZmhr1792osP3/+PGJiYtCtWzcAwNWrV9GnTx9cv34dH374ISZNmoTU1FSMHDkSe/bsEXvgREREREREREREJswkMpABwN3dHXFxcbh165bG8tjYWNy+fRuurq4GqixnXl5iI2cK0l5UDx48wJo1azB+/Hj0798fy5cvh5mZGX755RekpKRg3bp1ePfdd/H111+jd+/eGDp0KNavXw9ra2scOXJE6zarVKmC5s2b4/fff9dYvmfPHlhbW8PPzw8AMGvWLNjb22PHjh0YMWIEgoKCsGnTJjRr1gxffvmlKsKEihEZZ6ZKP4vs/0SyIjh0VM6ZqYywIFmReWYqIPz0gkg+BIeOyjkzNfMQiORD5uOz6PkzesMkMpAB4P3338euXbswf/58fP/99zA3N4dSqcS8efMAAH369DFwhdkZMvNY15motWrVQv369VX/dnBwwFtvvYXHjx/DysoKf/31V7aM6v/++w+lSpXCq1evctxut27d8Pnnn+PSpUtwcXGBUqnE3r174eXlhTJlyuC///7DyZMnMWjQICQmJiIxMVH12I4dO2L27Nm4ePEi3N3di3aAJC8yzkyVbqLHzFSiTIJDzeScmcpMc5IVmWemSrtkZioRhL9BZWYqkZ5Is6ciBji8mfxlprlpyDED2RjllIEsmTRpEvbs2YMmTZqgVatWOHv2LCIjI+Hn54cFCxaocnaLSlcZyOrliMpsyW97Uf4KfHx8ULlyZaxfvz7bcicnJ6xduxbp6en4448/cPDgQdy6dQt37tzBs2fPAAAtW7bE2rVrAWhmIAPAs2fP0LZtWwQFBWHq1KmIjIzEgAEDEBYWBj8/P1y4cAGBefTsuXPnomvXroU/QGPDDOTcty/zzFQpX1nk6wMnnIwEcxbz3oeUsyjTTHPRmamZh0DGQPDAZhIZyIJPcEVnpgLCTy/IGHBsznsf0rm2qDeogjPNRWemZh4CkXzIfHwWPX9WnOQ112kyVyADwJw5c1C3bl3s2LEDq1evRpUqVTB+/HiNm7SRGObmOaehKJVKjBkzBocPH4a7uzvc3NzQp08ftGjRAkOGDMl1u2XLlkW7du3w+++/Y+rUqdizZw9Kly4Nb29vAEBaWhoAYMCAAfD19dW6jbp16xbyqIiIiIiIiIiIiIo3WWUgBwQE4OrVq1qvPgYAKysrjB07FgcOHMDFixexb98+jB07FtbW1vottIBEZ7YYOhM1MjIShw8fxpgxY7BhwwZ8+umn6NWrF5ycnPD06dM8H9+tWzfcu3cPV65cwf79+9GpUyfV79TJyQkAYGFhAQ8PD43/KlasiOTkZNjZ2Yk8PDJGMs5MlSIsRJXPCAuSHcGhZnLOTGU+G8mKjDNT9ZFpTiQrzExlZiqZBpETUICwewbpK9OcNJnUFchyI/2Ris5sMXQmqjRJnPVK4C1btuD169dITU3N9fE+Pj4oWbIkFixYgLi4OHTr1k3VVrFiRbi4uGDHjh0YPnw4HB0dAQApKSn49NNPERUVhQiGURU/Ms5MDQwPhCJIIfT1oTh+HYdkTMaZ5qLL5wdCJCsyz0xV36WA8onkRfAbVGamEulJRIS48VmhQMSdCGaamxBZZSAbC11lIEu8vPSfeZy1vSgTSupZx9qWz58/H35+frCzs8PgwYNRtmxZnDhxAnv27IG1tTVq1qyJX375BUD2DGRJSEgIduzYgYoVKyIiIkIjMuPs2bMYMmQIypQpg379+qFcuXL47bffcPr0aUyZMgUjR44s/MEZI2Yg5759mWemAppZlCL6P1/1jQRzFvPeh5SzqE7HoWYiM80huPyijt+kQ8xAzpuMM1MB8ZnmHJuNBMfmvPchnWszMzXHdiLZkF4wRIzPaq93cs00L25jc15znbKKsCB5euutt7Bs2TJUq1YNP/74I+bNm4f79+9j3rx56N+/P65fv47Hjx/nug3pquN33303W96ym5sbNm7cCBcXF6xcuRLffvstXr9+ja+//tr0Jo+JiIiIiIiIiIj0iBEWBpKUBNjYZPyc1yeV+mhPTARsbXNfLydZrxbWttzd3R0bN27Mto6/vz9CQkJU/856FbOkbdu2uHr1ao41NGrUCEuWLMlvyWTq1EOLsn4HJWuoUUHbAc3MpSxfocmWyVSIdkBc+cxnI9nx9NRtB1BvVyjgWcNTp/1XvV2KoxFVPiMsSFZEdAC1dl3335wiLASeXhDJh4gTVKldoRByfi21K4IUQssHeCUyyYyo8VnavODxWfDpBanhBLKBSJPHxqKwk8dERknGmanSTfSYmUqUScaZ5qLLz4yXI5IHmWemSrtkZioRhIeOMjOVSE+k2VMRAxzeTP4y09w0MAO5EHSdgUxUIMxAzn37Ms9Mla6MUD8EZqaaKOYs5r0PmWeai85MzTwEMgbMQM6biA6gx8xUQPjpBRkDjs1570M615ZpprnozNTMQyCSD5mPz4LLL1aYgUxEREREREREREREhcIJZCIyPepBv+qhRl5eGT8XpR1vcoqln6VMJq9VXggPDC9ye9ZD0WX5jLAg2dF1B8gSBK7r/qveLrp8ZpqTrIjoAGqhhbruv1nbpV2KKD/zEIjkQ8QJqqe4/putXWz5RPIh6gQ1802nkP6bNRNZ7OkFqWEGMhGZHhlnpgaGB6puvCWifGamkuzIONNcdPn8QIhkReaZqeq7FFA+kbzIPNOcmalEmSIixI3PCgUi7kQw09yEMAO5EJiBTAbFDOTcty/zzFRAM4tS1+VnHgIZA+Ys5r0PmWeaQ3D56i91ZGDMQM6bjDNTAfGZ5hybjQTH5rz3IZ1rMzM1x3Yi2ZBeMESMz2qvd3LNNC9uYzMzkImIiIiIiIiIiIioUDiBLBgv8CZDUgLF72MzQHiomdBMtsyfRZXPfDaSHcGho3LOTGWEBcmKzDNTAeGnF0TyIeNMc9HlZx4CmbjE1EST2AcA2Y/PgssnNcxAFsjKygqvX79GiRIlDF0KFVOvAdjExBi6DP2TcWaqdBM9ZqYSZZJxprno8plpTrqSmAjY2greicwzU6VdMjOVCLLPNGdmKhWVraWtacRLSbOnIgY4vJn8Zaa5aWAGciHkNwP5+fPniI2NhZOTE+zs7GAmOpCKioc8MpCVAFIBvFAq8fjRIzh++SXK/v13/rZtKhnIMs5MlfKV1Q+BmakmijmLee9D5pnmojNTMw+BjIEJZCALH5tFdAA9ZqYCwk8vyBhwbM57H9K5tsDQUZGZ5qIzUzMPgYoBk5hABmQ/Pgsuv1jJa66TVyALVKZMGQDA/fv3kZKSYuBqyGQ8fpx7e3o6LF+8gO3Vq6i+fDls793TT11ERERERERERGRyOIEsWJkyZVQTyUQ60bChoSswfp6ebz5GzJKplu07KgVtVyjgWcNT9Slotky1LF+xKUx71kPRZfmMsCDZ0XUH0BJhocv+qy3CQlT5zGcjWRHRAaR2hULn/TdruyJIIfr0gkg+RJygqrWLOL/WaBdbPpF8eHmJG58BVWaxqPFZEaQQfXpBahhhUQj5jbAgEoJfk819+0oAcXE5hxqp5zwVpl2pRNzLuBwzmdRzngrbrghS5DmgFeXwOBAaCX5NNu99ZP3auy46gHq7QqHxtThd9F/1dqkviyo/PBxwcCjSU0y6wrE59+1LfVnXHUBqz4yj0WX/zdqunKYUfXpBxoBjc977UD/XFjHAKRSqc20R47MiSCG0fIDn2sWFSURYSHkuIsZnhUIVRyNqfJbi4gSeXhQrec11FvsJ5OTkZAQEBODTTz+Fh4dHvh7DCWQyKL5JzX37Ms9MBTRPFnRdfuYhkDHgm9S89yHzTHMILp9XRhgRjs25b1/mmamA+Exzjs1GgmNz3vswgUxzweVTMWEyE8iAmPFZ7fVOrpnmxW1szmuu09wANRmNpKQkTJ48Gf/++6+hSyEiIiIiIiIiIiIyOsV2Avn69evo3bs37t69a+hSiEjXpNAi6fss6kGh6qFGhWnHm8xU6euynjXetKtnMhW2HRBXPjNTSXZ03QHU2wGd91/1dtHlM9OcZEVEB/AU13+ztgPCTy+I5EPECapaKKmI82uNTFWB5WceApF8yHx8Flw+qSm2N9E7efIkWrVqhUmTJqFp06aGLoeIdEk91CgwMPfQo4K2AxqZTIHhgblmNhWmHRBXPiecSHZ03QG03ERPl/1X2030RJWfGS9HJA8iOoBau677b9Z2aZcCTy+I5EPECapau4jza412seUTyYc0eypigINmfrGw989iTy9ITbHPQAYAZ2dnrFy5khnIJA/MWcx9+zLPTJXyldUPgZmpJoo5i3nvQ+aZ5qIzUzMPgYwBx+bct28CmamA8NMLMgYcm/Peh8wzzUVnpmYeAhUDJpGBDMh+fBZcfrGS11ynSV6BnJSUhIcPH2ptq1ChAkqVKqXnioiIiIiIiIiIiIjkxyQzkC9evIhOnTpp/W///v2GLo+IRJNxZqoUYSGqfEZYkOzIONNcdPnMZyNZkXFmqj4yzYlkhZmpzEwl0yDqBDXzTaeoewbpK9OcNJnkFcjNmzfH1atXDV0GERmKjDNTA8MDoQhSqAYxZqZSsSfjTHPR5fMDIZIVmWemqu9SQPlE8iLzTHNmphJliogQNz4rFIi4E8FMcxPCDGQwA5lkhjmLuW9f5pmpgGbela7LzzwEMgbMWcx7HzLPNIfg8tVf6sjAODbnvn2ZZ6YC4jPNOTYbCY7Nee/DBDLNBZdPxYRJZCBLLxgixme11zu5ZpoXt7E5r7lOo4uwiI2Nhbu7O1atWqW1PTU1FatWrYK/vz+aNGmCDh06YNGiRUhJSdFvoUREREREREREREQmzqgmkF++fIng4GAkJCTkuM6MGTMwe/ZslCtXDoMHD4ajoyPCwsIwZcoUPVZKREZNxpmp0s+iymc+G8mO4NBROWemMsKCZEXmmamA8NMLIvmQcaa56PIzD4EMLTHR0BXIh8zHZ8HlkxqjyUCOiYlBcHAwLl++nOM6Z86cwebNm+Hn54cFCxbAzMwMSqUSISEh2LlzJw4fPgxvb+8C75t5yUQmRsaZqdJN9JiZSpRJxpnmostnpjnJiswzU6VdMjOVCLLPNGdmajFgays8XsokSLOnIgY4vJn8Zaa5aTCKDORVq1YhLCwMiYmJaNGiBY4fP47Q0FAEBQVprDdlyhT8+uuv2L17N+rVq6daHhsbC09PT/j4+GDx4sXC65VyQRYsWAAHBwfh+yOSuLu7M2cxr+3LPDNVyldWPwQRmamnT58GGY7wvgyYVs6iTDPNRWemZh4C+7OBcWzOx/ZNIDMVEH56wb5sYByb87kPmWeai85MzTwE9mcDM5WxWeTfkbu7e8YPMh+fBZdfrPpyXFwcJkyYkGMGslFcgbxmzRo4OTlh+vTpuH37No4fP651vcjISJQvX15j8hgAHB0dUbNmTZw6dUof5aq4uLjwJnpEJEuqEwYikj32ZyLTwL5MZDrYn0kX+HdkeMXpdxAdHZ1ru1FkIE+fPh07d+5Es2bNclwnOTkZDx8+RPXq1bW2Ozk54fnz54iPjxdVJhHJhYwzU6UIC1HlM8KCZEfGmeaiy2c+G8mKjDNT9ZFpTiQrzExlZiqZBlEnqJlvOkXdM0hfmeakySiuQG7Xrl2e6zx9+hQAULp0aa3t0vIXL17A3t5eZ7URkQzJODM1MDwQiiCFahBjZioVezLONBddPj8QIlmReWaq+i4FlE8kLzLPNGdmKlGmiAhx47NCgYg7Ecw0NyFGkYGsbvv27QgNDc2WgXz//n14e3vDx8cHP/74Y7bHffzxx9i1a1e2fGQRpAzknHJBiIQygSwnveQsyjQzFch4jiS6Lj/zEMgYMGcx733IPNMcgstXf6kjA+PYnPv2ZZ6ZCojPNOfYbCQ4Nue9DxPINBdcPhkLExibhZOeIxHjs9pzJNdM8+I2Nuc112kUERb5YWtrCwBISUnR2p6cnAwAsLOz01tNRERERERERERERKZMNhPIpUqVgrm5ORISErS2v3jxAkDOERdEVIzIODNV+llU+cxnI9kRHDoq58xURliQrMg8MxUQfnpBJB8yzjQXXX7mIRDJh8zHZ8HlkxqjyEDOD2tra1SpUiXHuwJGR0fD3t4e5cqV029hRGR8ZJyZKt1Ej5mpRJlknGkuunxmmpOsyDwzVdolM1OJIPtMc2amEmWSZk9FDHB4M/nLTHPTIJsMZOBNzvHvv/+OWrVqqZbHxsaiffv28Pb2xpIlS4TXyAxkMigTyHLSS86iOhllpkr5yuqHwMxUE8Wcxbz3IfNMc9GZqZmHQMaAY3Pu2zeBzFRA+OkFGQOOzXnvQ+aZ5qIzUzMPgYyBCYzNeiHz8Vlw+cWKyWQgA8D7778PAJg/fz7S09MBAEqlEvPmzQMA9OnTx1ClEREREREREREREZkcWU0ge3h4wN/fH/v27UOfPn3w3XffYeDAgdi5cyf8/Pzg5eVl6BKJyBjIODNVirAQVT4jLEh2ZJxpLrp85rORrMg4M1UfmeZEssLMVGamkmkQdYKa+aZT1D2D9JVpTppkk4EsmTNnDurWrYsdO3Zg9erVqFKlCsaPH48RI0bATPT3dYhIHmScmRoYHghFkEI1iDEzlYo9GWeaiy6fHwiRrMg8M1V9lwLKJ5IXmWeaMzOVKFNEhLjxWaFAxJ0IZpqbEKPLQJYDZiCTQZlAlpNechZlmpkKaOZd6br8zEMgY8Ccxbz3IfNMcwguX/2ljgyMY3Pu25d5ZiogPtOcY7OR4Nic9z5MINNccPlkLExgbBZOeo5EjM9qz5FcM82L29hsUhnIRERERERERERERKQ/nEAmItMj48xU6WdR5TOfjWRHcOionDNTGWFBsiLzzFRA+OkFkXzIONNcdPmZh0AkHzIfnwWXT2pkl4FMRJQnGWemSjfRY2YqUSYZZ5qLLp+Z5iQrMs9MlXbJzFQiyD7TnJmpRJmk2VMRAxzeTP4y09w0MAO5EJiBTAZlAllOeslZVCejzFQpX1n9EJiZaqKYs5j3PmSeaS46MzXzEMgYcGzOffsmkJkKCD+9IGPAsTnvfcg801x0ZmrmIZAxkPnY/PoTJWxthe4ig8zHZ8HlFyt5zXXyCmQiIiIiIiIiIiIjYWsrfA6cqECYgUxEpkfGmalShIWo8hlhQbIj40xz0eUzn41kRcaZqfrINCeSFWamMjOVTIOoE9TMN52i7hmkr0xz0sQIi0JghAUZlMy/iqOXr8nGxeUcaiSNCIVtVyoR9zIux0wm9ZynwrYrghSqAUvX5RfXr+MYJX5NNu99ZP3auy46gHq7QqHxtThd9F/1dqkviyo/PBxwcCjSU0y6wrE59+1LfVnXHUBqz4yj0WX/zdqunKYUfXpBxoBjc977UD/XFjHAKRSqc20R47MiSCG0fIDn2kaDY3Pu21ePoxExPisUqjgaUeOzFBcn8PSiWMlrrpMTyIXACWQyKA6EuW9fepMq08xUIOM5kui6/MxDIGPAN6l570M6sVVX1A6Q5VMUkZnmEFy++ksdGRjH5ty3r/4mVYaZqYD4THOOzUaCY3Pe+8j64a5Eh/2bmamkExybc9+++nm2iPFZ7TmSa6Z5cRub85rrZIQFEREREREREREREWnFCWQiMj0yzkyVfhZVPvPZSHZEhZp5eWUsEpTJpo/MVGaak6yI6ACe4vqvvjPNiWRFxpnmosvPPAQi+ZD5+Cy4fFJjaegCiIh0Tj3UKDAw99CjgrYDGplMgeGBuWY2FaYdEFc+J5xIdnTdAdTbAZ33X/V20eVnxssRyYOIDqDWruv+m7Vd2qXA0wsi+RBxgqrWLuL8WqNdbPlE8iHNnooY4KCZXyzs/bPY0wtSwwzkQmAGMhkUs5xy377MM1OlfGX1Q2BmqolizmLe+5B5prnozNTMQyBjwLE59+2bQGYqIPz0gowBx+a89yHzTHPRmamZh0DGgGNz7tuX/k5lPj4LLr9YyWuuk1cgF0JaWhoA4OHDhwauhIolS4HdNjoalgliXxaio6NFH0L25yg1NbMh8+eitAPZnqPUp6mIzmxPfZpa5Pasz5Euy89yKGRIIjsCILw/i+7LGfuA7juAent0tM77r3p7dHS00PIzD4GMAcfmPLYPMR1ArV3X/TdrOyD89IKMAcfmfOwDGc+TqAEu8zkSNT5Lz5Hg0wsyBhyb89h+5g8yH58Fl1+sSHOc0pxnVrwCuRAiIyMxYMAAQ5dBREREREREREREpBPr169H8+bNsy3nBHIhJCYm4tKlS3BwcICFhYWhyyEiIiIiIiIiIiIqlLS0NMTFxcHFxQW2trbZ2jmBTERERERERERERERamRu6ACIiIiIiIiIiIiIyTpxAJiIiIiIiIiIiIiKtOIFMRERERERERERERFpxApmIiIiIiIiIiIiItOIEMhERERERERERERFpxQlkIiIiIiIiIiIiItKKE8hEREREREREREREpBUnkImoWHn58iW+++47+Pj4oEmTJujcuTOWLl2KpKQkQ5dGRFn8+uuvuHfvXqEee+XKFTRq1AgHDhwoch3h4eFwdnbW+l/v3r2LvH2i4srHxwfNmzfX6TZDQkLg7OyMK1eu6HS7RJR/Bw4cQJ8+feDq6go3NzcMHjwYJ06cMHRZRCZh+/btcHZ2xg8//JDres7OzvDx8VH9Wxofc+qLsbGxWLJkCXr16gUPDw+4uLjA09MTEydOxLFjx/KsKzIyEqGhoejSpQvc3Nzg5uaGbt26Yc6cOYiNjc3xcVFRUQgJCYG3tzdcXFzQqlUr9O/fH2vXrkVycnKe+yX9sTR0AURE+vL69WsMHjwYly5dwttvv42+ffvi7t27mDdvHo4ePYqffvoJtra2hi6TiAB8++23WL58OXbu3Fngx8bFxWH8+PFITU3VSS1Xr14FAIwYMQI2NjYabZUqVdLJPohIN3x9feHk5IS33nrL0KUQFUvh4eH47LPPULZsWQQEBCAtLQ27d+9GUFAQFi9eDG9vb0OXSERZ/P777/j000/x8uVLNGzYEJ07d0bJkiURExODiIgI7N27FwEBAfjyyy9hbq55HWpSUhKmT5+Obdu2wdbWFm3atIG3tzfS09Nx8eJF/Pzzz9iwYQMWLFgAT09Pjcfu2bMHU6dOhZ2dHby9vVGpUiU8e/YMJ0+exKxZs7Bjxw6sWbMGpUqV0ufTQTngBDIRFRvLly/HpUuX0LFjR8ybNw/W1tYAgPXr12PGjBn46aefEBwcbOAqiQgAnjx5UqjHRUVFYdy4cYW+clmbq1evoly5cpg6darOtklEYvj6+sLX19fQZRAVSykpKfj2229RunRpbN++HVWrVgUADBgwAL169cKsWbM4gUxkZP766y9MnDgR5cqVw8KFC+Hh4aHRHh8fjylTpmD79u1o2LAhBg0apNH+2Wef4ZdffkG7du0we/ZsODg4aLSfPHkSY8aMwaRJk7B37144OjoCABISEvB///d/cHJywubNm2Fvb696TFpaGr744gts2bIFYWFh+PTTTwUdPRUEIyyIqNj47bffYGZmhv/7v/9TTR4DQP/+/VGzZk2sW7dOZ1csEpH+zZkzB7169UJcXBzc3d11tt1r166hXr16OtseERGRKbp79y6ePXuG1q1bqyaPgYyv0jdt2hTR0dF4/PixASskInXJycn47LPPAACLFy/ONnkMAPb29pg3bx5KlSqFn3/+GUqlUtV25MgR/PLLL3B2dsbixYuzTR4DQMuWLfHJJ5/g5cuX2LBhg2r5qVOnkJCQgO7du2tMHgOAhYUFQkNDYWVlhT/++ENXh0tFxAlkIjIJ165dw0cffQRPT0+4uLigWbNm6Nu3L/bt26daJzo6GlWqVFF96ikxMzODs7Mznj59ihs3bqiWx8fH45tvvkGXLl3g6uoKV1dXvPvuu1iyZAknmonykJ8+KWWxXbhwAf7+/mjcuDH69u0Lb29v7NixAwDw/vvva+S35ebnn39G48aNsX37drRp0ybXdRMSEvDdd9/B19cXLi4uaNeuHaZNm5btyueHDx/i6dOncHZ2LuAzQCQ/gwYNgo+PDyIiIuDj4wNXV1dMmDABAHD58mWMGTMGrVq1QpMmTfDee+9h48aNGm8kJYcPH8bw4cPRunVrNGrUCK1bt8aYMWOKlEucmpqKhQsXolu3bmjatClatmyJDz74AH///bfGelkzkKOjo1VvbPfv348ePXqgSZMm8PHxwcqVKwEAp0+fRv/+/dG0aVP4+Pjghx9+4DhPxVrPnj3RuHHjbPcICQgIgLOzc7Z+9+WXX8LZ2RkvX74EANy/f1+jXalU4tGjR7CyskLp0qVVy1NSUrB69Wr07t0b7u7ucHFxgbe3Nz7//HPEx8cLOjoikvz555+IiYmBt7c3mjVrluN65cuXx8iRI9GzZ08kJiaqlm/atAkAEBwcrHGBVlbdu3dHly5d4OLiolomjbPXrl3T+pgSJUpg0aJF+Oqrrwp0TCQOIyyISPYuXLiAQYMGwdraGp06dYK9vT3u3LmDgwcPYvz48ViyZAm8vb1hbW2dYxD/ixcvAGSc8Do7O+PFixfo3bs3Hjx4AB8fH/j6+iI+Ph5//PEH5s+fj2fPnuGTTz7R52ESyUZ++6Rk9OjRaNy4Mdq2bYsSJUqgfPny2LFjB6KiotCnTx/Url07X/tdtmxZtmw1bV68eIH+/fvj2rVraNOmDTp16oTo6Ghs2bIFR44cwaZNm1CxYkUAb/KPU1JSMGbMGJw9exaJiYlo1qwZJkyYgCZNmhTiGSIyXv/99x8mTpyIDh06oFSpUqhTpw4iIiIwbtw4WFlZqfr0kSNH8MUXX+Cff/7BzJkzVY9ft24dZs6cierVq6Nr166wsrLCxYsXcfDgQRw/fhy///67qn8VxMyZM7Fp0ya0bNkS7du3x4sXL7Bnzx588MEHWLlyJVq1apXr4/fv34/Fixejc+fOaN68OX755Rd8/fXXiImJwebNm9G+fXv069cPv//+OxYuXIgyZcpgyJAhBa6TyBS0b98ely5dwpkzZ1QfyD579kz1wcypU6c0Pqg9cuQI6tSpgyZNmqBTp07Yv38/vvvuOwwbNgxKpRKLFi3C7du3MXjwYI17CUyZMgX79u2Du7s7evfujeTkZBw9ehSbN2/G5cuXsW3bNv0eOFExc/DgQQBAhw4d8lz3ww8/1Ph3cnIyjhw5Amtra7zzzju5PtbGxgbff/+9xjJ3d3fY2Nhg//79GDVqFHr37o3WrVujRIkSqnXyc15P+sMJZCKSvQULFiA1NRXbt29HnTp1VMv37NmDSZMm4ddff1Xd1fXEiRM4e/Ys3NzcVOs9efIE58+fB/BmInnjxo24d+8eZs2ahcDAQNW648aNQ6dOnbB7925OIBPlIL99UtKsWbNsd5KOiopCVFQU+vXrhwYNGuRrv/k9yZw3bx6uXbuGzz//HAMGDFAtP3jwIMaMGYMvv/wSCxYsAPBmAnnTpk145513EBAQgDt37uDQoUM4ceIEfvzxR7Rr1y5f+yWSg1evXmHo0KEICQkBkHEDWh8fH5QuXRpbtmxRfS196tSpmDhxIrZs2QJfX194enoiOTkZ8+fPR82aNbFjxw6NN4FffPEFNm7ciMOHD6NPnz4FqikhIQFbtmxBixYtsHbtWtXywMBA9OrVC+vXr89zAvnKlStYtGiRKh/Z09MTH3zwAdauXavxWjBgwAB06NABv/76KyeQqdjy9PTE4sWL8ffff6smik+ePIn09HSUKFECp06dUq0bHR2NW7duYdiwYQAyboJbvnx5/PTTT/jpp59U6w0fPhxTpkxR/fvcuXPYt28funXrhu+++061PDU1FT169MClS5dw69Yt1KpVS/ThEsnSyZMns50/F9SdO3cAoFBRbQ8fPkRSUhLq1KkDOzu7Aj/e3t4eM2fOxP/+9z8cPnwYhw8fhpWVFVxcXNCmTRt07NgRDRs2LPB2SRxOIBOR7AUFBaFnz54aE1UAVG8mpa+kDx06FCdOnMCkSZMwffp0NG/eHHfv3sX06dNVX8GV/v/OO++gTJkyeP/99zW2WblyZVSrVg23b98We1BEMpbfPinp1KmT3mpLTU3Fzp078fbbb2tMHgMZV180a9YMf/zxBxISElCqVCmkp6fDyckJEydORPfu3VXrnjx5EkFBQQgNDcXBgwc1rqgikjv1Pnno0CHEx8fj448/1sg0NTc3V109uG3bNnh6eiItLQ0zZ85ExYoVNSaPgYwMxI0bNxbqBpnp6elQKpV48OAB4uLiVBmLjRs3xoEDB1CpUqU8t+Hk5KRxcz3pq7olSpRA3759VcurVq2Kt956CzExMQWuk8hUNGnSBOXLl9eIqjh+/DjKlSsHT09P7Nu3D8nJybC2tsbRo0cBAF5eXgCAnTt3Yvfu3ahSpQq8vb2RlJSEgwcPYv369ahbty569OgBAKhUqRK+/vprNG/eXGPflpaWcHd3x7Vr1/DkyRNOIBPl4OTJkzh58mSRtiGNyWXKlMnWtn//ftWFFOp8fX3RoEGDXB+bnp6ORYsWad2n+k3r33vvPTRo0AArVqzAgQMH8OLFC5w9exZnz57F4sWL0aFDB8yaNStbRjIZBieQiUj2pKv/4uLiEBUVhbt37+LWrVs4ffo0gIy7uAKAt7c3Pv74Y8ybNw8jR45UPd7DwwPDhg3DwoULVZ+eNmzYEA0bNsTLly9x/vx53LlzB7dv38bFixdx584d1TaJKLv89kmJ+qSUaLdu3cKrV6+Qlpam9aqNpKQkpKWl4erVq3B3d8eoUaMwatSobOu1bNkS3bp1w86dO3Hy5ElehUwmRb1PXrp0CUBGBrK2PmNhYYGoqCgAgJ2dHfz9/QFk9LUbN27g7t27+Pfff1UTUenp6QWup0yZMvD398dvv/0Gb29vuLm5oX379vD29kbdunXztY0aNWpo/Fua4K5UqRIsLCw02mxsbPD8+fMC10lkKszNzfHOO+9gz549ePHiBUqXLo3jx4+jRYsWaNq0KXbt2oWLFy/C3d0dR44cQenSpeHu7o7IyEhMmzYNrq6uWLFiBUqVKgUAmDRpEgYMGIBPP/0UjRo1Qr169VCpUiX06NEDqampuHz5Mm7duoW7d+/iypUr+OuvvwAU7vWCqLgYN26cxmRsVvm5f0e5cuUAQOuYt3//fuzevTvbcicnJzRo0ABly5bN8bHp6elYuHCh1n1mrblevXr4+uuvkZqaiosXL+Lvv//Gn3/+ibNnz+LgwYN48uQJNm3aBDMzszyPh8TiBDIRyd79+/cxa9YsHDp0CEqlEubm5qhZsybc3d3xzz//aKz7wQcfoFOnToiIiEBiYiIaN26Mli1bYs6cOQCAChUqAMiYRJo3bx42b96M169fAwAcHR3RokULlC9fHnFxcfo9SCIZKUifBABbW9s8t/n8+XOsXr062/IePXoUaAJaOsm9efNmjie2QEbWY14aNmyInTt3Ijo6Ot/7J5ID9T4pRTv99ttvOa6v3l9OnTqF2bNn4/LlywAyJmPr16+PRo0a4cGDB1pvuifRNkEtXen0zTffwMXFBdu3b1dddfXdd9/BxcUFs2bNyjPqJqev1+Z20x+i4szT0xO7d+/GiRMn0LRpU1y/fh19+vRBy5YtAQCRkZFo0qQJjh8/jnbt2sHS0lJ1A9zJkyerJo8B4K233sKECRMwadIk7Ny5Ex9//DGAjHioRYsW4dGjRwAyPixydXVFnTp1cP78+VxfL4io6KpWrYpz587hzp072e7r8d1332nEy6xatQqzZ89W/bty5cqwsLDAgwcPVN9IkFhaWma7evm9995TfeCsjaWlJdzc3ODm5qa678iYMWNw7tw5nDhxAq1bty7q4VIRcQKZiGRNqVTiww8/xPXr1/Hhhx/C19cXb7/9NmxtbfH48WOEh4dne0y1atUwcOBAjWWXLl2CmZmZ6iv3X3/9NTZs2AA/Pz8MGDAAzs7Oqk9ou3TpwglkohwUpk/mx/Pnz7VO+LZs2bJAE8glS5YEkHESK31wlJvLly/j1atXaNGiRbY26e70jK8gUyZdqbtq1SqNm2ZpExMTg+HDh8PW1hYzZ86Eu7s7atasCQsLC+zZswcHDhzI9fHa+rh0pZOVlRWGDRuGYcOG4f79+zh27Bh+//13HD16FB9++CEOHjwIKyurwh8oEWl45513YG5ujuPHj6tuQt2yZUvUrVsXFSpUwKlTp9CsWTMkJCSo4isePnwIANkirADg7bffBgA8ePAAALB3715MmzYNzs7OmDZtGho1aoTKlSsDAKZNm6a6PwkRiSNl/v/xxx/o1q1bgR5rZ2cHDw8PHDlyBMeOHdO4v0l+jBkzBhcuXMChQ4e0fpjr5uaGoKAgzJs3D3fu3OEEshHgBDIRydrVq1dx7do1+Pn5YdKkSRptN27cAPAm13jOnDkIDw/Hvn37NHKUHj9+jLNnz8LFxUU1Sfzrr7+iQoUKWLBggcbXZRITE3H//n3VdvlVGiJNBemTucnat6pWrao1h62gatWqBWtra1y+fFlrH161ahVevXqFfv36oXz58hg7dixiY2Nx7NixbPlrUiSHi4tLkesiMlbSV2AvXbqUbQL56dOnWLRoEVxcXPDee+/hwIEDSExMxMcff4zevXtrrJuf/p9TH7937x7Cw8Ph5uYGb29vVKlSBYGBgQgMDMSQIUNw/PhxREdHMyuVSIfKly+vusJYqVSiXLlyqteDli1b4s8//4RCoYC5uTnat28P4M03+W7fvq3KKpdIN+t66623AGScawPA3LlzVZPLkps3bwLI3/kCERWej48PHB0d8ccff+DUqVNaL5iQaOuP/fr1w5EjRzB37lx4eHjkelFF1kgaKysrxMXF4c8//9S4R4E66Ty9YsWK+TkcEszc0AUQERWF9GllfHy8xvKnT5+qri5MTU0FkHHlw/Pnz7Fp0ybVetINf1JSUjRykW1sbJCUlKSR6ZSWloYvv/wSiYmJAICUlBQxB0UkYwXpk7mxtMz4jFvX/czGxgb+/v64fv06Vq5cqdF24sQJzJkzB9u2bVPlunXu3Bnp6emYP3++xonz3r17oVAo0KJFi0LduZpILjp27IhSpUph+fLluHXrlkbbt99+izVr1uDu3bsA3lyN//jxY431oqKisGbNGgD56/9Z2dra4qeffsKCBQtUV0ICQHJyMuLi4mBtbZ1tsoqIiq59+/b4999/cfjwYTRv3lw1mdOyZUu8fPkSmzdvRpMmTVQfsHbp0gUAMH/+fFUEHJDxLaIFCxYAAN59910AOb9eSPcWAAr3ekFE+Wdra6s6Px87diz279+fbZ3U1FRs3boVP/74I4CMjHRJhw4dEBAQgH///RfDhg3TegPaR48e4X//+x+uXbumceGGdDPrL774AhcuXMj2uNu3b2PNmjWoWLEi2rZtW7QDJZ3gFchEJGs1a9ZEkyZNcOrUKfTv3x/NmjXDf//9hwMHDiA5ORl2dnb477//AADdunXDhg0bEBYWhitXrqBatWo4evQorl69il69eqFjx46q7Xbr1g0rVqxAz5494evri9TUVBw9ehS3bt2Cvb094uPj8fTpU34aSpRFQfpkbhwdHQFkxMl4eHhg3LhxOqvxk08+wdmzZ/HNN9/g4MGDaNKkCWJjY7F//35YWlriq6++Up0cjxkzBn/++Se2bNmiurHerVu3oFAo4ODgoJEFR2SKypQpg1mzZmHq1Kno0aMHfH19UbFiRZw6dQoXLlxA48aNMWzYMAAZN6udO3culi5dips3b6J69eq4c+cODh8+jNKlSwPI+DCpoBwcHDBkyBCsXLkSXbt2haenJ8zNzXHkyBHcuHEDY8aM0chbJSLd8PT0RFhYGGJiYjBkyBDV8latWgHIyEj39PRULff29kZAQAC2b9+Od999Fx06dEBycjIOHTqER48eYeTIkWjatCkAoHv37vjtt98wbtw4vPvuuyhVqhQuXryIkydPokKFCnjy5EmhXi+IqGBat26NZcuW4eOPP0ZwcDBq1qyJli1boly5coiNjcXRo0fx5MkT2NnZYcKECaoPgSQzZsxA2bJlsWrVKnTs2BGtWrXC22+/DQsLC1y7dg0nTpxASkoKateujenTp6se17JlS4SEhGDOnDno06cPmjdvjoYNG8LKygo3b97En3/+CWtrayxfvpz3KzASnEAmIlkzNzfH4sWLMW/ePBw7dgyXL19GpUqV0L59e4wePRpz587FgQMHcPfuXVSvXh0///wzFixYgMOHD+Po0aOoWbMmZs6ciV69eml8Ijpp0iSULFkSv/zyCzZs2AB7e3vUqVMHn332GW7cuIGvvvoKERERCAwMNODRExmfgvTJ3PTv3x9nzpxBZGQkbty4gaFDh6ryi4vK3t4eW7ZswdKlS/HHH39g7dq1sLe3h4+PD8aMGYP69eur1i1Tpgw2bdqEhQsXqtYtV64cevXqhfHjx/NDJCoWunTpgkqVKmHp0qU4cuQIXr9+DScnJ4wZMwYffPCBqm86Ojpi5cqVmDdvHo4fP46jR4+iSpUqGDRoED788EN06tQJR44cKVQE1EcffYQaNWogPDwcO3bsQFpaGurWrYuvv/4aPXr0EHHYRMVeo0aN4ODggLi4ONWkMZCRcSwtl/KPJV999RWaNm2KzZs3Y8uWLTAzM4OzszNCQkI0Jp68vLwwf/58/PTTT9i9ezdsbW1RrVo1fP7553Bzc0OPHj0QERGBrl276utwiYqtdu3aYe/evfjll1+wb98+KBQK/PfffyhTpgzq1q2LoUOHolevXihfvny2x1pZWSEkJATvvfcetm3bhhMnTuDixYtITk6Gg4MD/Pz80KVLF/j4+GhcvQwAQ4cORatWrbBhwwacOnUKly5dQlpaGipXroy+ffti+PDhqFSpkr6eBsqDmZLBQkRERERERERERESkBTOQiYiIiIiIiIiIiEgrTiATERERERERERERkVacQCYiIiIiIiIiIiIirTiBTERERERERERERERacQKZiIiIiIiIiIiIiLTiBDIRERERERERERERacUJZCIiIiIiIiIiIiLSihPIRERERFTs/fDDD3B2dtb4r379+mjatCk6deqE//u//8ONGzeKtI+0tDSsW7cOr1690lHVuvHixQusW7fO0GUQERERkZGyNHQBRERERETGokOHDmjQoAEAID09HQkJCYiKisKWLVvwyy+/YMGCBfDy8irUtqdMmYK9e/eie/fuOqy46Pz8/ODg4ICBAwcauhQiIiIiMkKcQCYiIiIiyuTr64uAgIBsyyMiIjB27FhMmjQJO3fuRI0aNQq87SdPnuiiRJ178uQJHBwcDF0GERERERkpRlgQEREREeXB09MTEyZMwKtXr7B48WJDl0NEREREpDecQCYiIiIiyoeBAwfCxsYG+/fvR2pqKgAgJSUFq1evRu/eveHu7g4XFxd4e3vj888/R3x8vOqxzs7OOHnyJACgRYsWGDRokKotJiYG06ZNg6+vLxo3bgw3NzcEBARg48aN2Wr49ddf0bdvX7Ro0QJubm7o2bMnNmzYAKVSqbGeUqnExo0b0aNHDzRp0gQtWrTAqFGj8M8//6jWOXHiBJydnQEAUVFRcHZ2xg8//AAAePnyJb766it07vz/7d1vTNV1/8fxJ2bIv+ENJUygxSKo7I9Ox1SWmJOJWtCpjNNqqTegrWBU5Gh1Ax1quWot025IVLrcKq3pwBgbGbKpxWhoiWQWpwy3UhqI5BCOeN3o1/mNX5T+rl3Xtep6Pu6d73l/P9/P93PunL322eedzy233MKcOXMoLS2lo6PjX7SakiRJ+qswQJYkSZIuQ2xsLDfddBPnzp2js7MT+OVc4/Xr1zN+/Hjuv/9+ioqKiI6O5t1336W4uDhyb2lpKSkpKQAUFxcTCAQA6O7u5t5772XXrl1Mnz6dFStWkJeXxzfffMPq1atHNbfbs2cPFRUV9Pb2EggEKCoqor+/nzVr1vxmV3RlZSWrV69meHiYYDBIfn4+bW1tBINBDh48CEBKSgqlpaUATJ48mdLSUrKzswF4/PHH2bp1K9deey3Lly8nNzeXlpYWHnzwQbq6uv5NKyxJkqQ/I89AliRJki5TcnIyAKdPn+bQoUM0NjZy11138eKLL0ZqwuEwgUCAI0eOEAqFSE9Pp6ysjNbWVk6ePElJSQmJiYkAbNmyhd7eXt58803mzp0bGeOhhx5i2bJl1NfXR5rb1dbWEhcXx/vvv09CQgLwSzCdn5/P22+/zaOPPkpUVBQNDQ3s3r2bO++8kw0bNjB+/C9/+UtKSrjvvvuorKykqamJ1NRUysrK2LRpE5MnT6asrAyAr776ipaWFu6++242bNgQmdP8+fMpLy9nx44dVFZW/htXWZIkSX8m7kCWJEmSLlN0dDQAAwMDTJkyheeff57y8vJRNePHj2fmzJnApRvnFRQUsH79+lHhMcCtt95KTEzMqPsvXrzI4OAgx48fj1xLSEhg586dfPTRR0RFRQGwc+dOAJ599tlIeAyQlpZGMBjkxx9/5MCBA787p5GREQBCoRADAwOR6wsXLqSpqYmnnnrqD99JkiRJfy/uQJYkSZIu088//wxAXFwcU6ZMIRAIEA6H6ejoIBQKceLECTo7OyMB7a9h7O+ZNWsWs2bNoq+vj87OTk6cOEEoFOLQoUOcP3+eCxcuRGqLioqoqqoiGAySlZXFvHnzyM3NZebMmYwb97/7Qjo6OpgwYQLbt2//zfNCoRAAnZ2dzJ8/f8w5ZWVlMWPGDNrb28nJySE7O5t58+Zxxx13kJaW9v9aL0mSJP31GSBLkiRJl+nkyZMAkSD1nXfeYfPmzZw6dQqAxMREbrvtNq677joOHz78m+Z2/9eZM2d47rnnqK+vZ3h4mKioKFJSUpg9e/aohncAwWCQSZMmsW3bNj777DOOHTtGTU0NycnJPP300yxZsgSAs2fPEg6H2bRp0x8+9/dERUVRW1vL66+/Tl1dHS0tLbS0tLB27Vrmzp1LdXU1qampl14sSZIk/S0YIEuSJEmXoa+vj6+//prExEQyMjJoaGigqqqKrKwsqqqqmDZtGldffTUAVVVVHD58+JJjrlq1in379hEMBiksLCQzMzNyvnFdXd1v6vPy8sjLy6O/v59PP/2UvXv3UldXR0VFBRkZGWRmZhIXF0d8fDzNzc3/9LvGx8dTXl5OeXk5oVCI/fv3U1dXx4EDB3jiiSfYsWPHPz22JEmS/loMkCVJkqTL8N577xEOh1m8eDFXXHEF9fX1ALz00ktcf/31o2q7uroA/nAHcn9/P/v27ePmm29mzZo1o77r7u7m/PnzkfuHhoaora0lNjaWFStWkJiYGAmTU1NT2bhxI+3t7WRmZpKVlUVbWxunT58mKSlp1LjNzc20t7ezePFibrjhhjHn9eWXX7J7924WLVrE9OnTSU9PJz09nQceeIAlS5bw+eefMzQ0FDkPWpIkSX9vNtGTJEmSLuHgwYNs3ryZuLg4HnnkEQAmTJgAQE9Pz6jaXbt20draCkA4HI5cv/LKKwEYHh6OfB43bhz9/f0MDQ1F6gYHB6murh5VGx0dTX19Pa+88grff//9qOf9eqzG1KlTAQgEAly8eJHq6upR4546dYqqqiq2bNlCfHz8qHn9+hz4Jax+4403eO2110YF4AMDA5w5c4akpCTDY0mSpP8i7kCWJEmS/kdTU1MkkB0ZGWFgYICjR4/S1tZGTEwML7/8MikpKQAUFBSwZ88eSktLWbp0KQkJCXzxxRe0trYyadIkfvrpJ/r6+iJjJycnA/DMM8+Qk5PDww8/TF5eHo2NjSxbtoycnBzOnTvHxx9/TE9PDxMnTuTs2bOMjIwwbtw4nnzySR577DECgQD5+flMnDiRI0eO8Mknn5CdnU1OTg4A99xzD3v37qWxsZFjx45x++23Ew6HaWhooK+vj4qKilHN8K666iq6urqoqqoiNzeXBQsWsGjRIhobGwkEAsyePZtwOExTUxO9vb2sW7fuP/RrSJIk6c8g6uKlOntIkiRJf3OvvvrqmE3nYmNjI03tli9fzjXXXDPq+w8//JCamhq+/fZbYmJiSEtLo7CwkBkzZhAIBCgoKOCFF14A4LvvvmPVqlUcPXqUlJQUGhsbGRgYYOPGjTQ1NdHT00NSUhI33ngjJSUl1NfXs3XrVt566y3mzJkDwP79+6mpqeH48eP09/czdepUli5dSnFxMbGxsZF5Xbhwge3bt/PBBx8QCoWIiYkhIyODlStXsnDhwlHv0NzczNq1a/nhhx8oLCxk3bp1DA4Osm3bNurq6uju7iYqKopp06axcuVKFixY8K9efkmSJP2JGSBLkiRJkiRJksbkGciSJEmSJEmSpDEZIEuSJEmSJEmSxmSALEmSJEmSJEkakwGyJEmSJEmSJGlMBsiSJEmSJEmSpDEZIEuSJEmSJEmSxmSALEmSJEmSJEkakwGyJEmSJEmSJGlMBsiSJEmSJEmSpDEZIEuSJEmSJEmSxvQPzb2GWdF3t4sAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, tick_positions[-1] + width * 5)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "6406c676",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "times = {\n",
    "    \"HIGGS\":    {\n",
    "        \"comp. lpb\":      0.11,\n",
    "        \"comp. erlpb\":    0.27,\n",
    "        \"comp. naive\":    0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"erlpb\":         15.45,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "\n",
    "    \"a9a\"     : {\n",
    "        \"comp. lpb\":      8.41,\n",
    "        \"comp. erlpb\":  104.67,\n",
    "        \"comp. naive\":    9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"erlpb\":        269.87,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"comp. lpb\":      4.39,\n",
    "        \"comp. erlpb\":  198.69,\n",
    "        \"comp. naive\":   88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"comp. lpb\":    160.60,\n",
    "        \"comp. erlpb\": 2021.36,\n",
    "        \"comp. naive\":    0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"comp. lpb\":     45.62,\n",
    "        \"comp. erlpb\":    6.75,\n",
    "        \"comp. naive\":    3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"erlpb\":         51.44,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "}\n",
    "colors = {\n",
    "    \"comp. lpb\":   \"red\",\n",
    "    \"comp. erlpb\": \"green\",\n",
    "    \"comp. naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"comp. lpb\":   '',\n",
    "    \"comp. erlpb\": '',\n",
    "    \"comp. naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.45, tick_positions[-1] + width * 5)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_horizonal.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "774178a9",
   "metadata": {},
   "source": [
    "# MIP の結果"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "f1d878f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "\n",
    "n_vars_nzdd = [2_405, 2_532, 2_474, 2_069, 1_644, 1_314, 964, 804, 755, 589]\n",
    "n_constrs_nzdd = [26_620, 26_649, 22_493, 17_484, 13_255, 9_906, 7_255, 5_328, 4_066, 3_065]\n",
    "assert len(n_vars_nzdd) == len(n_constrs_nzdd)\n",
    "\n",
    "\n",
    "n_vars_naive = [20] * 10\n",
    "n_constrs_naive = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "ax = fig.add_subplot(131)\n",
    "\n",
    "ax.plot(n_samples, n_vars_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, n_vars_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('# of variables', fontsize=16)\n",
    "# ax.set_xlabel('# of sample', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "ax = fig.add_subplot(132)\n",
    "ax.plot(n_samples, n_constrs_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, n_constrs_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_title('# of constraints', fontsize=16)\n",
    "ax.set_xlabel('# of sample', fontsize=16)\n",
    "lg = ax.legend(bbox_to_anchor=(1.1, -.17), ncol=2)\n",
    "\n",
    "\n",
    "sizes_naive = [v * c for v, c in zip(n_vars_naive, n_constrs_naive)]\n",
    "sizes_nzdd = [v * c for v, c in zip(n_vars_nzdd, n_constrs_nzdd)]\n",
    "\n",
    "ax = fig.add_subplot(133)\n",
    "ax.plot(n_samples, sizes_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, sizes_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_title('Problem size', fontsize=16)\n",
    "# ax.set_xlabel('# of sample', fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d2bbaf0c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "\n",
    "mem_naive = [358, 568, 728, 695, 1_003, 1_015, 985, 1_116, 1_192, 1_140]\n",
    "mem_nzdd = [131, 136, 110, 79, 64, 51, 46, 33,29, 24]\n",
    "\n",
    "ax = fig.add_subplot(121)\n",
    "ax.plot(n_samples, mem_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, mem_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('Mem. consumption [MB]', fontsize=16)\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "\n",
    "times_naive = [29.64, 75.75, 63.46, 54.69, 179.69, 139.33, 77.05, 129, 290.9, 177.06]\n",
    "times_nzdd = [7.23, 5.2, 6.86, 5.12, 2.56, 3.54, 3.92, 1.82, 1.96, 1.11]\n",
    "\n",
    "ax = fig.add_subplot(122)\n",
    "ax.plot(n_samples, times_naive, color='black', linestyle='dashed', label='mip')\n",
    "ax.plot(n_samples, times_nzdd, color='red', linestyle='solid', label='nzdd_mip')\n",
    "ax.set_xscale('log')\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "ax.set_title('Running time [sec]', fontsize=16)\n",
    "lg = ax.legend(bbox_to_anchor=(.5, -.15), ncol=2, fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "632c2a3a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 11)]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "\n",
    "mem_naive = [99, 188, 276, 366, 442, 526, 613, 698, 785, 870]\n",
    "mem_nzdd = [71, 99, 116, 128, 136, 139, 140, 140, 131, 131]\n",
    "\n",
    "ax = fig.add_subplot(121)\n",
    "ax.plot(n_samples, mem_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, mem_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "# ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('Mem. consumption [MB]', fontsize=16)\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "\n",
    "times_naive = [\n",
    "    0.66+0.06, 1.56+0.1, 2.48+0.12, 3.47+0.13, 4.37+0.18, 5.34+0.24, 6.52+0.23, 7.4+0.32, 8.33+0.38, 9.33+0.33\n",
    "]\n",
    "times_nzdd = [\n",
    "    0.55+0.04, 0.76+0.02, 0.8+0.07, 0.95+0.06, 1.03+0.08, 1.03+0.06, 0.93+0.03, 0.96+0.06, 0.87+0.06, 0.82+0.07\n",
    "]\n",
    "\n",
    "ax = fig.add_subplot(122)\n",
    "ax.plot(n_samples, times_naive, color='black', linestyle='dashed', label='mip')\n",
    "ax.plot(n_samples, times_nzdd, color='red', linestyle='solid', label='nzdd_mip')\n",
    "# ax.set_xscale('log')\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "ax.set_title('Running time [sec]', fontsize=16)\n",
    "lg = ax.legend(bbox_to_anchor=(.5, -.15), ncol=2, fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e938122d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "n_samples = [100_000 * k for k in range(1, 21, 4)]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(16, 4))\n",
    "\n",
    "\n",
    "mem_naive = [1_567, 3_110, 4_833, 6_078, 8_113]\n",
    "mem_nzdd = [724, 1_032, 1_074, 853, 235]\n",
    "\n",
    "ax = fig.add_subplot(121)\n",
    "ax.plot(n_samples, mem_naive, color='black', linestyle='dashed', label='Original')\n",
    "ax.plot(n_samples, mem_nzdd, color='red', linestyle='solid', label='NZDD')\n",
    "ax.grid()\n",
    "# ax.set_xscale('log')\n",
    "\n",
    "ax.set_title('Mem. consumption [MB]', fontsize=16)\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "# ax.legend()\n",
    "\n",
    "\n",
    "times_naive = [231.06, 722.31, 1378.94, 1033.45, 4291.23]\n",
    "times_nzdd = [148.18, 479.29, 290.62, 424.96, 35.35]\n",
    "\n",
    "ax = fig.add_subplot(122)\n",
    "ax.plot(n_samples, times_naive, color='black', linestyle='dashed', label='mip')\n",
    "ax.plot(n_samples, times_nzdd, color='red', linestyle='solid', label='nzdd_mip')\n",
    "# ax.set_xscale('log')\n",
    "ax.set_xlabel('# of constraints', fontsize=16)\n",
    "ax.set_title('Computation time [sec]', fontsize=16)\n",
    "ax.grid()\n",
    "lg = ax.legend(bbox_to_anchor=(.25, -.15), ncol=2, fontsize=16)\n",
    "\n",
    "plt.savefig('nzdd_effect.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ebee395f",
   "metadata": {},
   "outputs": [],
   "source": [
    "times = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_lpb\":      8.41,\n",
    "        \"nzdd_erlpb\":  104.67,\n",
    "        \"nzdd_naive\":    9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"erlpb\":        269.87,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_lpb\":      4.39,\n",
    "        \"nzdd_erlpb\":  198.69,\n",
    "        \"nzdd_naive\":   88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_lpb\":    160.60,\n",
    "        \"nzdd_erlpb\": 2021.36,\n",
    "        \"nzdd_naive\":    0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_lpb\":     45.62,\n",
    "        \"nzdd_erlpb\":    6.75,\n",
    "        \"nzdd_naive\":    3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"erlpb\":         51.44,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_lpb\":      0.11,\n",
    "        \"nzdd_erlpb\":    0.27,\n",
    "        \"nzdd_naive\":    0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"erlpb\":         15.45,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "}\n",
    "\n",
    "memories = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_lpb\":      79,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":            89,\n",
    "        \"erlpb\":         297,\n",
    "        \"naive\":        1198,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_lpb\":      52,\n",
    "        \"nzdd_erlpb\":   292,\n",
    "        \"nzdd_naive\":    83,\n",
    "\n",
    "        \"lpb\":           219,\n",
    "        \"erlpb\":         688,\n",
    "        \"naive\":         991,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      12,\n",
    "#         \"comp. erlpb\":    14,\n",
    "#         \"comp. naive\":    13,\n",
    "\n",
    "#         \"lpb\":          1142,\n",
    "#         \"erlpb\":        2239,\n",
    "#         \"naive\":       10326,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_lpb\":    1432,\n",
    "        \"nzdd_erlpb\":    22,\n",
    "        \"nzdd_naive\":    37,\n",
    "\n",
    "        \"lpb\":           254,\n",
    "        \"erlpb\":         620,\n",
    "        \"naive\":      324995,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_lpb\":      46,\n",
    "        \"nzdd_erlpb\":   122,\n",
    "        \"nzdd_naive\":   125,\n",
    "\n",
    "        \"lpb\":           108,\n",
    "        \"erlpb\":         242,\n",
    "        \"naive\":        4083,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_lpb\":      12,\n",
    "        \"nzdd_erlpb\":    13,\n",
    "        \"nzdd_naive\":    12,\n",
    "\n",
    "        \"lpb\":          8387,\n",
    "        \"erlpb\":        8387,\n",
    "        \"naive\":        8387,\n",
    "\n",
    "    },\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "ac6b9372",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "label_center = 0.5\n",
    "width = 0.05\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(16, 8))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k + i * label_center - (len(memories[dataset]) / 2) * width # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(x=left, width=width, height=height, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [i * label_center for i in range(len(memories))]\n",
    "plt.yticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.xlabel('Time [sec]', fontsize=20)\n",
    "plt.ylabel('Datasets', fontsize=20)\n",
    "plt.xscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.ylim(-0.3, tick_positions[-1] + width * 4)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_vertical.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "b4c8f18d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='A1'>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "df = pd.DataFrame()\n",
    "\n",
    "df['A1'] = [1]\n",
    "df['A2'] = [2]\n",
    "df['A3'] = [3]\n",
    "df['A4'] = [2]\n",
    "df['A5'] = [5]\n",
    "\n",
    "\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "sns.barplot(data=df, x='A1')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "7cca60fa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x288 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = {\n",
    "    \"nzdd_lpb\":   \"red\",\n",
    "    \"nzdd_erlpb\": \"green\",\n",
    "    \"nzdd_naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"nzdd_lpb\":   '',\n",
    "    \"nzdd_erlpb\": '',\n",
    "    \"nzdd_naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}\n",
    "\n",
    "\n",
    "# label_center = 0.5\n",
    "width = 0.05\n",
    "\n",
    "n_datasets = len(times)\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "fig = plt.figure(figsize=(30, 4))\n",
    "plt.rcParams['font.size'] = 24\n",
    "# plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    # ax = fig.add_subplot(2, 3, i+1)\n",
    "    ax = fig.add_subplot(1, n_datasets, i+1)\n",
    "    ax.grid(True)\n",
    "\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k # `bar` の位置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = ax.bar(x=left, width=width, height=height, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        if i == 0:\n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "\n",
    "    ax.set_title(f'{dataset}', fontsize=24)\n",
    "    ax.set_yscale('log')\n",
    "    ax.tick_params(labelsize=24)\n",
    "    ax.set_xticks([])\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "# tick_positions = [i * label_center for i in range(len(memories))]\n",
    "# plt.yticks(tick_positions, times.keys(), fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "# plt.xlabel('Time [sec]', fontsize=20)\n",
    "# plt.ylabel('Datasets', fontsize=20)\n",
    "# plt.xscale(\"log\")\n",
    "# plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "# plt.ylim(-0.3, tick_positions[-1] + width * 4)\n",
    "lg=plt.legend(handles, legend_names, fontsize=24, bbox_to_anchor=(-.07, -.15), ncol=6)\n",
    "\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_horizonal.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "69660ce4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACWkAAAHgCAYAAADdB30bAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAACbPElEQVR4nOzde1RVdf7/8dcBAkEjU/CuRSqmaF6wvIemZakzFQ2KlxqXjo6OgZRNajdLbcxuopSjY/pNJdKvqZmTQ6N5QcMkFdS8ZSQoaIh4gwBB2L8//Lm/ECDXw+HyfKw1a332Oe/P3u/Das127/M6n20xDMMQAAAAAAAAAAAAAAAAAMAq7GzdAAAAAAAAAAAAAAAAAADUZIS0AAAAAAAAAAAAAAAAAMCKCGkBAAAAAAAAAAAAAAAAgBUR0gIAAAAAAAAAAAAAAAAAKyKkBQAAAAAAAAAAAAAAAABWREgLAAAAAAAAAAAAAAAAAKyIkBYAAAAAAAAAAAAAAAAAWBEhLQAAAAAAAAAAAAAAAACwIkJaAAAAgA1kZ2fbugUAAAAAAAAAAABUEgdbNwCg+snKytLGjRv13//+VydOnNDVq1dVt25dtWvXToMHD9YzzzyjOnXq2LpNAACqpF9//VWzZ8/Wn//8Z/Xo0cNqx7l+/bqGDBmihIQErVq1yqrHKsygQYN09uzZEtd/++23atGihRU7AgCgZGbMmKGNGzdKkk3OoXmFhIToo48+kiTNmzdPvr6+NusFAABbS0pKUlhYmHbv3q2zZ88qIyNDd955p9q1a6dBgwbJ19dXLi4utm4TAIB8NmzYoJkzZ0qSHnroIa1evbpU85999llFRUVJKvy6sLj3i5KTk6PvvvtOEREROnr0qM6cOaPU1FRJUoMGDeTu7q7u3burb9++6tWrl+zsyrb+j7WPc+nSJW3btk27du3Szz//rJSUFF2/fl0NGjRQw4YN5e3trYcfflh9+vQp82cAKhIhLQClcuLECQUEBOjMmTP5Xr9y5Yr27dunffv2admyZXr33Xf10EMP2ahLAACqpq+//lqvvfaa0tPT9ec//9mqx5o7d64SEhKseoyipKam2uzYAAAAAICaZ8uWLXr11VeVnp6e7/VLly5p79692rt3r1asWKHg4GA98MADNuoSAICqzzAMrVu3TkuWLFFiYmKhNefPn9f58+d1+PBhrVixQm3btlVQUJAGDRpUZY6Tm5urTz/9VIsXLzZDX3n9+uuv+vXXX3X06FGtWrVK7dq10yuvvKKePXuW+DMA1kBIC0CJnThxQiNHjjQvhO3t7fXwww+rY8eOys7O1vfff6+YmBidP39e48aN08cffywfHx8bdw0AQNWxe/fuAjeUreGjjz7S//7v/1r9OEU5fvy4DMOQJPXs2VMPP/xwsXPq169v5a4AAAAAANXR9u3bNW3aNOXm5kqSWrVqpT59+sjNzU1nzpzR1q1blZ6ersTERI0bN05r1qxRmzZtbNw1AABVz7Vr1xQYGKi9e/ear9nZ2alTp07y8vJSgwYNZGdnp5SUFEVHR5v3eU+dOqUpU6YoICBAzz//fJU4zptvvqm1a9ea2/fff786d+6sRo0aydHRUdeuXdOpU6cUGRmprKwsnTx5UuPGjdOHH36oxx9/vAx/PaBiENICUCI3btzQ1KlTzS+WmzVrpo8//lgdOnTIV/fvf/9bM2fOVFZWlv7+979r8+bNaty4sS1aBgCg1snKytLbb7+tNWvW2LSPY8eOmeOnnnpKTz/9tA27AQCg+goICFBAQICt2wAAwGaysrL05ptvmgGtv/71rwoICNAdd9xh1ly4cEEvvviifvjhB6WmpmrOnDlauXKlrVoGAKBKSk9P13PPPafjx49Lku644w6NHj1aEyZMkJubW6Fz4uLi9OGHH+qbb76RJIWEhKhx48by8/Oz6XHWrFljBrQaNWqkBQsWqHv37oXWXrp0SbNnz9Z//vMf5eTk6KWXXtK9996r+++/v8jPAFgTD90EUCJfffWV4uLiJEkuLi5asWJFgYCWJA0bNkwzZsyQJF29elUff/xxZbYJAECtFR8fr1GjRtk8oCXlD2l5eXnZsBMAAAAAQHUWGRmppKQkSVK3bt304osv5gtoSTe/nF24cKEcHR0lSfv27dOFCxcqvVcAAKqyN954wwxOubq6asWKFZo5c2aRwSlJuvfee7Vo0SL95S9/MV979913denSJZsdxzAM/etf/zK3//nPfxYZ0JKkBg0a6MMPP1SfPn0kSdnZ2Xx/DZsipAWgRLZu3WqOn3vuOXl4eBRZ6+/vr6ZNm0qSNm/erIyMDKv3BwBAbXX16lXNmzdPQ4cO1ZEjRyRJbm5u6tixo816unURXqdOHbVu3dpmfQAAAAAAqreffvrJHD/44INF1jVs2NBcEcMwDCUkJFi9NwAAqot9+/Zp8+bNkiSLxaL3339fDz30UInnv/jii+biHdeuXdOmTZtsdpy4uDglJiZKktq2bVui++B2dnaaOnWqub17927duHGjxH0BFYnHHQK1iGEY+vbbb7Vz507FxMQoOTlZaWlpcnFxUYMGDdS5c2cNGTJE/fv3LzD36NGj5vixxx677XHs7e3Vs2dPbdy4Uenp6Tpw4ID69u1baO2RI0e0ZcsW7d+/X+fPn9eVK1d0xx136K677tL999+vAQMG6OmnnzZ/BQUAQEUrz/lx3759eu655yRJH374oQYOHKgFCxaYIeVmzZqpb9++OnLkiA4cOJBv7q15krRq1Sr16NGjTP2vWrVKn376qbndu3dvzZs3T8HBwfrxxx9Lvb/s7Gxt2rRJ27Zt07Fjx3T58mW5uLioefPm6tu3r0aNGqUmTZoUOf/69ev65ZdfJEnt2rWTvb19qXsAAFR/jzzyiBITE9W3b18tX75c33zzjT7++GPFxcXp7rvvVufOnfW3v/0t3+MFzp8/rzVr1mjPnj1KSEjQb7/9prvvvlsdOnTQo48+qieffLLAyhmFuXLlir788kt9//33+umnn3TlyhVlZWXJ1dVVzZs3V48ePTRixAi1bNnSmn8C06VLl7Ru3TpFRETo559/VlpamurVq6emTZvqoYce0lNPPVXoStXSzUc8fPTRR5KkefPmydfX13wvISFBAwcOlCS9/PLLGj9+vH7++Wd99tln+u6775SUlCQXFxfde++98vX1la+vr3leTk9P15o1a/Tvf/9b8fHxysnJUatWrfT4449r7NixcnFxsfJfBQBQE4wePVr79++XJH366afq1atXoXVz587V6tWrJUkDBgzQkiVLCq2LjY3VkCFDJN38t8Q///nPfNeUt1bUKsqVK1fM8d13311kXUZGhjZt2qTIyEgdO3ZMV65cUWZmpurVq6cmTZqoe/fu8vPzU7t27W57PAAAqoulS5ea46FDh8rHx6dU8+3t7TV+/HhNmzZN9vb2OnnypM2Ok/d8n56eXuJ9P/DAA3J1dZUk1a9fX6mpqbf99wJgLYS0gFoiNjZWQUFB+X55dMu1a9d07do1xcXFadOmTerXr58WLlyounXrmjWXL182x/fcc0+xx2vUqJE5Pnr0aIGQVlpammbMmJFvha5bsrOzlZ6ervPnz2vHjh1atmyZli1bdtvVuwAAKIvynh9/74UXXtD27dvN7Z9//llOTk63nVNRmjRpohdeeEFPPfVUmfdx/PhxBQUFmY84viUrK0tXrlzR0aNH9emnn+rFF1/U2LFjC93HyZMnzV8h3XrUYUpKig4ePKhff/1VderU0b333quuXbvKwYHLEQCoDb755htNnTpVhmFIkn799Vf9+uuvev75582aFStWKDg4WNevX88398KFC7pw4YJ27typZcuWadGiRbf9wvTzzz/Xe++9p99++63AeykpKUpJSdHhw4f1P//zP3r11Vc1atSoCvqUhYuIiNCLL76o1NTUfK9fuXJFV65c0fHjx7Vq1SoNHz5cs2bNKle4+bPPPtO8efOUnZ1tvpaZmalLly7p4MGD+vbbb/XRRx/p7NmzmjJlimJjY/PNP3nypE6ePKn//ve/Cg0NVb169crcCwCgdvDx8TFDWnv37i0ypPX999+b4/379ys3N1d2dgUf9LJ7925z/Mgjj0iS2rRpY772zTffaPLkybr33nsLzP3Pf/6jM2fOSLr5yKRWrVoV2su2bdv0+uuvF/r4pMuXL+vy5cs6fvy4QkND9de//lUvvPBCofsBAKC6SExMVGRkpLk9fvz4Mu3nscce08cff6yHHnrIDDvZ4jh5f0CcmJioXbt2lSgMZrFYFBUVJYvFUqa+gIrCtyJALZCUlKRRo0aZyWJ3d3f5+PioefPmsrOz0/nz57V7925zacjdu3frgw8+0BtvvGHuw8HBQVlZWSU+Zt4b67f2e0tubq7+8pe/KDo6WtLNRyH5+PioTZs2qlOnji5fvqyoqChz9Y+zZ89q6tSp+vLLLwu9eAcAoCwq4vyY18aNG/PdUL7l8ccfV4sWLdS/f39t2bLFPL/5+/ubN42LunlcEi1bttSsWbP0zDPPyMnJqcz7OXz4sMaOHWt+qd2oUSMNGDBAzZo1U1pamvbv36/o6Ghdv35d8+bN09WrV/MtEX3LsWPHzHGdOnX0/PPPa/v27crJyclXV79+fU2YMEFjx44lrAUANdjVq1f1xhtvmAGtW1q3bi1PT09J0nvvvadPPvnEfK9r167q3r276tWrp3PnzmnHjh26cOGC4uLiNHLkSIWFheVbgeuWNWvW6M033zS3O3fuLG9vb919993KzMzUqVOntGvXLl2/fl03btzQnDlz1LFjRz3wwANW+eynT59WQECAMjMzJd0ML/fo0UN33323GZw6dOiQDMPQ2rVr1aBBAwUFBZXpWFu3bjWvsb28vNSzZ0/dcccdOnDggH744QdJ0o4dO7RkyRJ9+eWXOnv2rO6991498sgjqlevnn788Uft2LFDhmHo+PHjCgkJ0cyZMyvk7wAAqLn69++vDz74QJIUGRmpF198sUBNcnKyTp06ZW6npqbq+PHj5o968oqIiJB080vUW1+29u3bV/fcc4/i4+OVkZEhf39/Pf/88/Lx8ZG7u7sSExP1xRdfmCt1OTo66o033ig0+Lxr1y4FBgaa16dt27ZVr1695O7urqysLJ0+fVo7d+5UWlqaDMPQkiVL1L59ez3++OPl/EsBAGA7u3btMq/JmzRpUuRKzsVxdHTUoEGDbH6cpk2bytPT0/zhdVBQkCZNmiQ/Pz81aNDgtvsmoIWqgG9DgFrgww8/NL+AfvjhhxUSEqI6derkq7lx44beeecd82J248aNevnll826xo0b6/Tp05JurjrSuXPn2x7z559/NscpKSn53tu4caN587h58+ZatWqVWrRoUWAfX3/9tV566SXl5ubq5MmTOnDggB588MFSfHIAAIpWEefHvHbv3i0HBwf9/e9/11NPPaWcnBxt375dvXv3VvPmzSVJp06dMkNaQ4YMKfMjDvMqz8pZt6SlpSkoKMgMaI0fP15BQUEFHje8a9cuTZs2TampqfrnP/+phx56qMAvpfOGtFasWFHkMa9cuaL33ntP3333nUJCQlitAwBqqCNHjki6+SXuyy+/rKZNm+rYsWPm6hXffvutGdCqX7++PvzwQ/Xp0yffPq5fv6733ntPq1ev1m+//abAwED9+9//zneeunr1qt5//31z+/ePBrzl3LlzGj9+vH755Rfl5ubq888/t1pIa8WKFWZAa8KECXrppZcK1ISFhemtt96SJK1cuVKTJk0q9N8ZxYmOjpaDg4Peeust/elPf8r33vz5881zckhIiCTpz3/+s6ZPn57vC+wNGzaYwayNGzdqxowZ3MAGANyWp6enmjdvrsTERB09elTXrl0rsOJF3lW0bomKiioQ0srIyDCDxR07djSf1GBvb69FixZp3LhxSklJ0eXLlzVnzhzNmTOnwH47duyoV155Rd7e3gXey8nJ0ezZs82AVkBAQL5VPW+5fPmypkyZogMHDki6ea4mpAUAqM4OHz5sjota9bI6HUe6GcyaMmWKDMNQenq6PvzwQy1cuFBdu3ZVz5491b17d3Xp0kXOzs5W7QMoC5akAWq4jIwMhYeHS5KcnJw0b968Qm/4Ojg46OWXXzYvotPT0/XLL7+Y7z/00EPmeP369bc9ZlJSkvbt22du37opfcvGjRvN8auvvlpoQEu6+azifv36mdtHjx697XEBACipijo//l5gYKDGjh2r+vXrq2HDhvLz8zMDWlXZ559/bq4Y5uvrq5dffrlAQEu6+SiLuXPnSpIMwzC/6M3r+PHj+bYfffRRrVq1SlFRUYqJidEXX3whf39/c3XMyMhIvfzyywVWWAEA1Byenp766KOP1Lp1a7m4uKh79+567LHHZBiGFixYYNYtWrSoQEBLunmufu2119S/f39JUnx8vDZt2pSvZtu2beYjBR999NFCA1qS1KxZMwUGBprb1rzOjImJMccTJ04stGbUqFHm9faNGzcKnEdL49lnny0Q0JKkSZMm5Tuvd+nSRTNnziywwoivr688PDwk3Qy93XpkFAAAt3Nrxavc3NxCA1l79+6VdHPVi7p160pSvnvHt+zbt898ksOAAQPyvXf//ffrq6++0ujRo4vsw9HRUb179873eMS8fvjhByUkJEi6uepkYQEtSbr77rs1Y8YMc5t70gCAihQVFaV27dqV6n9RUVHlOmZcXJw5btq0aTk/ge2PI0kDBw7Uq6++mu8JDTk5Odq/f78++ugjjR07Vt27d9fw4cO1YMECHTx4kPvPqDJYSQuo4bKzs/Xqq6/q7NmzuvPOO+Xm5lZkraOjo+677z7zRvKt1TQk6U9/+pPWrl0rSVq3bp369OmjwYMHF9hHVlaWZsyYoezsbPO1Gzdu5Kvx9/dXz549deHCBfMme1HatWunXbt2Sbq5ygcAABWhos6PeVksFo0cOdIa7VrdF198YY7/+te/3rb28ccfl4eHh06fPq0DBw4oMTHRDKLl5OSYy0xL0uuvv64xY8bkm9+pUyd16tRJvXv31tSpU2UYhr799lv997//LfTfFgCA6s/Pz0933HFHgdejo6PNxx917dq12BUmJ0+erJ07d0qSvvrqK/n5+Znv3X///ZoxY4YSEhL0xBNP3HY/7dq1M8dFndcrQt6bxdHR0eaX2L83f/58WSwWNWnSpFwrV40dO7bQ1++66y41a9bMvGH+pz/9qcjjtGnTxlxF+9KlS7rnnnvK3A8AoHbo37+/wsLCJN38Ec5jjz2W7/1bwa2ePXvq3Llz2rdvnw4cOKDc3FzzxzvS/z3qUJIeeeSRfPvIysrSmjVr9N///leS1KFDB/Xu3Vv16tVTQkKCtm/frkuXLulf//qXNmzYoH/+858FVsps3LixXn31VSUkJOT7QXJh8j5W2Zr/VgAAoDLcepqEpNveB78lLCxMGRkZxdYNGTIkXxirso5zy7PPPqtu3brp7bffNlfAzOvGjRs6dOiQDh06pCVLlqh58+b661//Kj8/v3z/BgEqGyEtoIZzdXXV8OHDS1SbkJCg9PR0cztvuOqBBx6Qr6+vNmzYoNzcXAUFBWnkyJEaPny47rvvPmVmZprp5KNHj5rLXEsqcDN+2LBhJern6tWrSkpKKrQfAADKo6LOj3m1bt26wGMdqoMLFy6YX9q6uLjo3nvvLXZO165dzS9wDxw4YIa07O3ttW3bNiUkJCgtLS3fipi/N3jwYPn7++vzzz+XJH366aeEtACghurSpUuhr996pJGkAo88KkyHDh3k6OiorKwsHT58WDdu3DCDUF5eXiXaR05OTr5VMa15nfnggw+ajwEODAzUqFGj9Oijj6pz5875VrFq1qxZuY/l7u6uJk2aFPm+m5ubeb7P+8Xz77m4uJjjW6uZAABwOz179pSzs7MyMjLMVbNuOXPmjHmPuEePHvrll1+0b98+Xbt2TSdOnFCHDh3M2t27d0u6ufJG+/btzdfT0tI0ZcoUff/997rjjjv0zjvv6Omnn853nN9++02zZ8/Wl19+qYsXL2rixInatGmTGjdubNZ4eHiYK0bejmEYZoj81nZOTk6BFSgBACiLli1blvqHvp9//rnOnj1b5mPmXUGqsB9Q/d7HH3+sixcvFlvXsWPHfOGpyjpOXl5eXgoLC1NsbKz++9//as+ePTp06FC+xURuSUxM1BtvvKGvv/5aH330UbW8l4+agZAWUAslJSUpLi5OZ86c0ZkzZ/Tzzz/r+PHjOn/+fL663y/7+Oabbyo5OVm7d+9Wbm6uPvvsM3322WcF9u/p6amXX35Zf/nLXySp2Of9Xr16NV8/v/zyi06cOKHY2Nh8PbAMJQDAmsp6frylqMf3VnWxsbHmOD09Pd/qIiXx+7+Pu7u73N3dSzR31KhRZkjr0KFDSktLU7169Up1fABA1VfUOfLnn382x6GhoQoNDS3xPjMzM3Xp0iU1atSo0Pezs7MVHx9vntfj4uJ06tQpHTt2LF/42prXmePHj9eWLVuUnJyszMxMrVixQitWrJCrq6t69eqlfv366eGHH873BXJZFbePvL8Svuuuu0pUBwBASTg5Oalnz57asWOH4uLidO7cOTOAnPfxhz169Mh3DoqKijJDWreuxSUVePLCrFmzzP288sorBQJaklS3bl298847unz5snbt2qXLly9r0aJFevvtt4vsOzc31/y3wtmzZxUXF6eff/5ZR48e1bVr1/LVcl8aAFBRmjZtqvHjx5dqzs6dO8sV0rr1uGHJuk8tqqzjFKZ169aaPHmyJk+erMzMTEVHR+uHH37Q999/r0OHDuX7gda+ffv0/PPPa9WqVZXaI3ALIS2glkhJSdEnn3yizZs3Kzk5ucg6e3t75eTkFPqek5OTli5dquXLl2vZsmUFLlbvvPNOjRgxQoGBgfmWlWzYsGGBfd1aonrdunX5HotUmn4AACivijg/3nLnnXeWq5e0tDTz0cK3O0ZJVwArqbzLUFf2/LZt25q/uM7JydG5c+fk6elZrn4AAFVPUb9OvXr1arn2e/Xq1QIhrR9++EHLly/Xd999V+RKUGW9zjx16lS+RzEVpm3btnr44Ycl3QxOrVy5Uq+++qqio6PNmmvXrumbb77RN998I4vFoq5du2rkyJH6wx/+UObHHRb346i8CGIBACqaj4+PduzYIUn67rvvzEcS31pZq2XLlmrWrJnuvPNO8zwcFRVlPqo37/l1wIAB5jgxMVFff/21pJuhb39//yJ7sFgsmj59unbt2iVJ2rJli958880CK3mcOHFCy5Yt0/bt2/MFt/PinjQAoCZp1aqVjh49KklmKPp2vvvuuyLfe+SRR8xVMm11nOLUqVNHvXr1Uq9evRQYGKhr165pw4YN+te//qWUlBRJN4NaO3fuLBAOByoDIS2gFjhw4ID+9re/FfgS1dHRUffee688PT3VpUsX9enTR7NmzVJUVFSR+7K3t9fEiRM1duxYHThwQGfOnJFhGGrWrJkefPBB88bwrUcgSSqwBGVycrL+8pe/6MSJE/let7OzU/PmzdW2bVt16tRJPXr00J49e7R48eJy/gUAACioIs+PkszHLZXVlStX9O677962pnnz5hUe0sp747l58+YaPXp0qeaX5NFSRbFYLLrzzjuVkZEhqfJ/YQUAqBxFnSPznoMef/xxPfDAA6Xa7+9/EPTee+/pk08+KVBXv359tWnTRh06dFC3bt3k4eGhJ598slTHkqQjR44Ue65++umnzZCWdPPXvGvWrNHBgwcVHh6uXbt2mY8dlG6uzHHw4EEdPHhQmzZt0j//+U85OjqWureyhrsAAKgIeb/g3Lt3r/z8/GQYhrkCVo8ePSTd/OFR+/bt9eOPP2r//v3Kzc2VnZ2d+ahDZ2dn9ezZ09zXvn37zFWsevXqVWzQuHXr1mrWrJnOnTun9PR0xcXFqW3btub7n332mebOnavc3Nx88+rVq6fWrVvr/vvvV7du3dSvXz/17t277H8QAACqkI4dO+o///mPJOnw4cPV/jil5erqqrFjx+rxxx/X6NGjlZCQIEn68ssvCWnBJghpATXc5cuXFRAQYH4B3b59e40ZM0bdunXTPffcI3t7+3z1t74kLY6jo6OZQi7Mjz/+aI5/vyLGSy+9ZAa0GjZsqLFjx6p3795q27atnJyc8tV+++23JeoHAIDSsNb5sTrKu7pJvXr1Sr3cdmFycnKUnZ2tOnXqFFv722+/FdoLAKDmy/v/+127djVX0yiLL7/80gxo2dnZ6amnntLjjz+ujh07Fghz5X3MYmXp1q2bunXrpldeeUXnzp3T999/r++++047d+40Q8p79uzRkiVLFBgYWOn9AQBQHk2bNlW7du108uRJff/99zIMQz/99JMuXbok6f9CWpLUs2dP/fjjj7p69apOnjyp++67z/xRVO/evfPdH75w4YI5Lun1opubm86dOydJSk1NNV//4YcfNGfOHDP0NWjQID311FN64IEHCjw2uCbfAwAA1D4DBgzQe++9J0k6duyYEhIS1KJFi2p5nCtXruj555/XxYsXlZGRoR07dpR4tegmTZooMDBQL7/8siTl+wEVUJkIaQE13Lp168ylG728vLRmzZrb/ir31oWzJPOC9ZarV6/q4sWLcnd3v+1FcW5urrmstL29vbp06WK+d+jQIfMXVC4uLlq7dq1atmxZ5L4uX75c9IcDAKCMKvL8WFFatGihkydPWmXft5P3PBwfH6/s7OwCj4P4vdTUVDk7OxdYGeWTTz7RsmXLdPXqVfn5+WnOnDm33U9CQoIZ0nJ0dFSrVq3K+CkAANVR3nPQqVOnSjTn0qVLatCgQYHXly5dao6nTZumv/zlL7fdxy2lOa/7+vrK19e3xPVFadasmbmvjIwMzZo1S5s2bZIkbdq0iZAWAKBa6t+/v06ePKmUlBSdPHlSP/zwg/ne70Nat4LV+/bt04ULF5SZmSkp/6MOJeX74U9SUlKJ+si7WvZdd91ljpcuXWqe90eNGqVZs2YVuY+8/1aQrHcfAACAytC6dWt17dpV0dHRMgxDy5cvv+15sCofx8XFRQcPHjRX5j558qTat29f4vnt2rUzx9nZ2RXaG1BSJYsVAqi2Dh06ZI6feuqp234BnZCQkO/5vnmXfV62bJkeeughDRkyROvXr7/tMbdv325+8e3t7a27777bfC8mJsYc9+nT57YBLcMw8j1a6vfLUAMAUFYVdX4srar4KCIPDw+5ublJkjIzM83HTNzOqFGj9MADD+iRRx5RRESE+bqbm5uuXLkiwzC0Z8+eYm9kb9myxRx37969TI93AgBUX927dzfHu3btKvYG6ZEjR9SrVy917dpVzzzzjG7cuCHpZnj4l19+Mev8/f1vu599+/aZY2t96Xr69GkFBAToiSee0MSJE4usc3Z21vTp083tkn4BDQBAVZP3cUHff/+9GdK69957861U5e3tbf4wKCoqyrymtFgsBR455OHhYY4jIyPNc39REhISdObMGUk3v8TNe+85732AESNG3HY/ef+tIBHSAgBUfwEBAeZ47dq1Bc51JXUrHGWr4zg6OqpTp07mdmhoaKn2Gx8fb47zPhIZqEyEtIAaLisryxwXtyrVvHnz8m3nvejt2rWrOf7yyy+LvDD97bff9OGHH5rbf/7zn8vcz6pVq8znAv++HwAAyqOizo+llXfp5aoUPn7qqafMcXBwsK5fv15k7ZdffqmffvpJOTk5unjxYr6L4kceecQMWp07d04bNmwocj/nzp0zfz0tSaNHjy7HJwAAVEe9evVSkyZNJEnJyclavnx5kbWGYeiDDz6QJKWnp6tFixbmio55z+vS7c/tiYmJWrlypbltrV/O1q9fX99++61++eUXRUZG6tdffy2yNu9qHY0aNbJKPwAAWFuXLl1Uv359STcDVfv375eUfxUt6WZ46tZ15P79+80nMnTq1Enu7u75anv06KF69epJunm+/PTTT2/bw4IFC8zxwIED8/0QqKT3AVJTU/XRRx/le42VNgAA1V2fPn3Me8A5OTl6/vnnSxWgunz5sp5//vnbXttW1nHyhq03bNiQ74fAt5OZmaklS5aY28OGDStxX0BFIqQF1HD333+/Of7888/NXxLldfnyZU2dOlXbtm3L93pGRoY59vb21n333SdJOnHihD744IMCKeaUlBRNnjxZsbGxkm5eRA8aNKjIfg4cOKCtW7cW6CcrK0tLlizR/Pnzi+wHAIDyqKjzY2ndurksKV8Q2dbGjh1r3kw/efKkJk2apIsXLxao2759u9566y1ze8yYMflWzHR1ddWYMWPM7Tlz5mjnzp0F9nPq1CmNHTtWV69elST17du3wL8ZAAA13x133KG//e1v5vbChQv1P//zPwWCzBkZGXrrrbe0d+9eSZKDg4MmT55svt+gQYN8X+q+//77hX6Zun//fo0ZM0apqanma7cer1TR7r77bj3yyCOSbn6xGxAQoAsXLhSo++233/I9/mHw4MFW6QcAAGuzs7NTv379JEl79uwxn7TQs2fPArW3Xrt69arOnj0rqeCjDqWbjzv861//am4HBwcrNDS0wA+Is7Ky9I9//EP//ve/Jd1cZWPKlCn5avLeB1i0aJHS09MLHO/UqVMaPXp0vtW0Jev9ewEAgMo0e/ZsPfjgg5Kka9euaezYsXrjjTfyrS71e0lJSfroo480aNCgfN/puri4qEGDBjY5zlNPPaVevXpJuvlD6JdeeklvvvmmkpOTi9z/sWPHNHbsWB07dkyS1Lt3b+5Hw2YcbN0AAOsaPny4Vq5cqevXr+vy5csaOnSoHnvsMXl4eCgrK0u//PKLdu3aZf6S6I477jBvZl+5csXcj8Vi0RtvvKHx48crJydHy5Yt0/bt29WnTx/Vr19fcXFx2rZtm3lx26xZM73//vsF+undu7fatm2rU6dOyTAMPf/88+rbt686dOggJycnJSYmaseOHeavmYrqBwCA8qio82NptWjRwhy///77SkxM1B133KHHHnvMpssru7u7691339WUKVOUnZ2tyMhIPfroo3rkkUfUunVrpaamKjo6WtHR0eacjh07aurUqQX2FRgYqIMHDyomJkYZGRn661//qoceekgPPvig7OzsdOzYMe3atctckey+++7Tu+++W2mfFQBQtYwYMUL79+/XV199pdzcXL3zzjtas2aNHn74YTVo0EDnzp3Tjh078t1snTZtWr4vWi0Wi5577jlzpa3w8HD9+OOP6t+/v9zc3JSSkqKDBw/q6NGj5hwHBwfduHFDmZmZyszMVJ06dSr8s/3973/Xd999p/T0dB0+fFiPPvqoBgwYoHvuuUfOzs5KSEjQ9u3bzS+xmzdvrgkTJlR4HwAAVJYBAwZo8+bN+X7c+9BDDxWo69GjhxYvXpzvtVvh5t8bP368Dh48qB07dig7O1tz5szRqlWr9PDDD8vNzU1JSUnavn27ueKGxWLR3Llz8z0qUZKee+45xcTESJIOHjyoRx99VIMGDVKTJk109epV/fjjj9q/f78ZAPv9fYCGDRuW7Y8CAEAV4eTkpOXLl2vWrFnauHGjcnNztXbtWq1du1bt27fXAw88oCZNmsgwDCUlJemnn35STExMgXD0gAEDNGvWLDVt2tQmx7Gzs9PHH3+scePGKSYmRjk5Ofr888+1du1ade7cWR06dFDDhg1lGIYuXryogwcP6uTJk+b8+++/XyEhIRX0VwVKj5AWUMO1bNlSH3zwgV566SVlZmYqKyvL/EVRXhaLRcOHD5eXl5feeOMNScp3A1u6+SiK999/X6+++qrS09MVGxtrrpqVl7e3txYsWFDoYxrs7e0VEhKicePG6dy5c5Ju/rJqz549BWq7d++uF154wXz80e/7AQCgrCry/Fgajz/+uEJCQnT16lVduXJF//znPyVJdevWtWlIS5J8fHy0YsUK/f3vf9evv/6q9PT0Qv8m0s0L5Pfee09OTk4F3nN2dtYnn3yiV155Rf/9738lSVFRUYqKiipQ27dvX82bN4+b3QBQy82fP1/NmjXT8uXLlZ2drbi4OMXFxRWoq1Onjl566SU9++yzBd4bP368Tp48aZ67EhISFBoaWqCufv36euutt/T555/r+++/lyT9+OOP6t69e8V+KEn33HOPli1bpqlTp+rixYvKzMzUf/7zn0Jr27dvrwULFhT5S2QAAKqDvn37yt7e3gxptWnTRm5ubgXqunXrJicnJ12/fl3SzR/85g1g52Vvb69FixZp/vz5+uyzz2QYhuLj47V69eoCtXfddZf+8Y9/FLoyxtChQ3X8+HEtW7ZMknTx4kWtWbOmQJ2zs7P+/ve/68cff9SGDRsk3fy3QuvWrUv4VwAAoOpycnLSO++8oz/84Q9atGiRGWA+fvy4jh8/XuQ8Ozs79e/fX2PHji3wKGNbHKdu3bpatWqVli9frmXLlik9PV25ubkFfmicl4ODg5577jk9//zzqlu3brGfAbAWQlpALfDoo4/qq6++0sqVK7V3716dO3dOOTk5qlu3rlq1aqXOnTvrmWeeUfv27ZWUlCQ7Ozvl5uZq69atevXVV+Xi4mLua8iQIeratatWr16t3bt3KyEhQdnZ2WrYsKE6d+6sP/7xjxo4cKAsFkuR/Xh4eGjTpk0KDQ3V9u3bdfr0aWVkZMjZ2VlNmzZV+/btNWTIEPXv318Wi0X33XeffvnlF505c0YHDx5Ut27dKuPPBgCo4Sry/FhS7u7u+vzzzxUcHKz9+/fr2rVrqlu3rtLS0qzwCUvvoYce0tatW7Vx40bt2LFDx44d0+XLl2VnZ6dGjRqpS5cuevrpp9W7d+/b7ufOO+9USEiIoqKitGHDBh08eNB8xJObm5u6dOmiYcOGqX///pXwqQAAVZ2dnZ1eeOEF/elPf9L//u//KjIyUgkJCUpLS5OLi4vuvfde9e7dWyNGjFCzZs0K3Ye9vb0++OADPfHEE/riiy/0448/6sqVK7K3t9fdd9+tNm3aqHfv3vrTn/4kV1dXnTlzxgxpbdq0ySohLenmj4/Cw8O1fv167dq1S6dOnTL7cnNzk5eXlx577DE98cQTsre3t0oPAABUlrvuuktdu3bV/v37JanIL1cdHR3VtWtX81zs4+Nz2/06Ojrq9ddf18iRI7V27VpFRUXp3LlzysjI0J133qk2bdrIx8dHI0aM0J133lnkfl566SX169dPn3/+uWJiYnTx4kVZLBbdddddat26tR588EENHz5cjRo10pYtW8yQ1qZNm/Tkk0+W5U8CAECV1KdPH/Xp00cnTpzQtm3bFB0drV9++UWXL19Wdna26tevrwYNGsjT01M9evRQ3759i7wet9VxnJyc9Le//U3+/v4KDw9XVFSUTp06paSkJGVkZMjR0VFubm5q0aKFfHx8NHjw4CJX/wIqk8X4/bpxAAAAAAAAAAAAAAAAAIAKY2frBgAAAAAAAAAAAAAAAACgJiOkBQAAAAAAAAAAAAAAAABWREgLAAAAAAAAAAAAAAAAAKyIkBYAAAAAAAAAAAAAAAAAWBEhLQAAAAAAAAAAAAAAAACwIgdbN1BddO/eXVlZWXJ3d7d1KwCAaiY5OVmOjo7av3+/rVupljgHAwDKinNw+XAOBgCUFefg8uEcDAAoK87B5cM5GABQViU9BxPSKqHr168rJyfH1m0AAKqhGzduyDAMW7dRbXEOBgCUFefg8uEcDAAoK87B5cM5GABQVpyDy4dzMACgrEp6DiakVUKNGjWSJH377bc27gQAUN0MHDjQ1i1Ua5yDAQBlxTm4fDgHAwDKinNw+XAOBgCUFefg8uEcDAAoq5Keg+2s3AcAAAAAAAAAAAAAAAAA1GqEtAAAAAAAAAAAAAAAAADAighpAQAAAAAAAAAAAAAAAIAVEdICAAAAAAAAAAAAAAAAACsipAUAAAAAAAAAAAAAAAAAVkRICwAAAAAAAAAAAAAAAACsiJAWAAAAAAAAAAAAAAAAAFgRIS0AAAAAAAAAAAAAAAAAsCJCWgAAAAAAAAAAAAAAAABgRYS0AAAAAAAAAAAAAAAAAMCKCGkBAAAAAAAAAAAAAAAAgBUR0gIAAAAAAAAAAAAAAAAAKyKkBaBC5OYatm4BqHD8dw2gOuD/q1AT8d81gOqA/69CTcR/1wCqA/6/CjUV/20DqOr4/ynUVJX537ZDpR0JQI1mZ2fR+58dUEJSqq1bASpEi8Z36qXR3rZuAwCKxTkYNQ3nYADVBedg1DScgwFUF5yDURNxHi6/y5cv6w9/+IPatGmjTz/91NbtADUS52DURJV9DiakBaDCJCSlKjbxqq3bAACg1uEcDNRe//nPfxQWFqZjx44pOztbzZs31yOPPKIJEyaofv36tm4PqPE4BwMAYBucgwHklZaWpilTpig5OVlt2rSxdTtAjcY5GCgfHncIAAAAAEA1tGDBAgUFBWn//v26//771bdvX6Wnp+uTTz7RsGHDFBcXZ+sWAQAAAACwqtjYWI0ePVoHDhywdSsAABSLlbQAAAAAAKhm9u7dqyVLlqhevXpauXKlOnbsKEnKysrSG2+8oY0bN+qNN97QqlWrbNwpAAAAAAAV79q1a1q+fLlWrlypjIwM3XPPPYqPj7d1WwAA3BYraQEAAAAAUM1s2LBBkjR+/HgzoCVJjo6OeumllyRJUVFRSk9Pt0l/AAAAAABY08qVK7VkyRK5uLjo3Xff1aRJk2zdEgAAxWIlLQAAAAAAqpl//OMfmjx5sho2bFjgvZycHEmSxWKRvb19ZbcGAAAAAIDVNWnSRNOmTdPo0aNVt25d88dMAABUZYS0AAAAAACoZu644w7dd999BV6/dOmS3nzzTUnS0KFD5eTkVMmdAQAAAABgfX5+frZuAQCAUiOkBQAAAABANbdgwQIdPHhQ0dHRunHjhv74xz9q9uzZtm4LAAAAAAAAAPD/2dm6AQAAAAAAUD5ffvmloqKilJ2dLTs7O6WmpioxMdHWbQEAAAAAAAAA/j9CWgAAAAAAVHNr1qzR4cOHtWnTJg0cOFA7duzQqFGjdPbsWVu3BgAAAAAAAAAQIS0AAAAAAKq9pk2bysnJSffff78WLVqkvn376urVq1q2bJmtWwMAAAAAAAAAiJAWAAAAAAA1isVika+vryTpxx9/tHE3AAAAAAAAAACJkBYAAAAAANXOBx98oMDAQP3666+Fvu/o6ChJys7Orsy2AAAAAAAAAABFIKQFAAAAAEA1s2fPHn3zzTf66quvCn1/+/btkqQHHnigMtsCAAAAAAAAABSBkBYAAAAAANXM6NGjJUmLFy/WgQMHzNcNw9CqVau0YcMGOTo6aty4cbZqEQAAAAAAAACQh4OtGwAAAAAAAKXzzDPPKDo6Wl988YVGjx6tLl26qEGDBjp58qQSEhJUp04dvf/++2rdurWtWwUAAAAAAAAAiJAWAAAAAADVjsVi0dtvv62+fftqzZo1Onr0qDIzM9WoUSP5+flp/Pjx8vDwsHWbAAAAAIAazjAMjRw5UtHR0Zo3b558fX1LNC8pKUmhoaGKiIjQmTNnlJubq8aNG8vb21t+fn7q1q1bqfrw9fUt8bEBALAVQloAAAAAAJSDLW9IP/HEE3riiSfK+xEAAAAAACiTpUuXKjo6ulRztm3bpunTpystLS3f6/Hx8YqPj9eGDRs0atQovfbaa7K3t6/IdgEAsClCWgAAAAAAlAM3pAEAAAAAtdH69esVHBxcqjl79+5VYGCgcnJyJEmenp7q37+/nJycFBMToz179sgwDIWFhUmSZs2aVdFtAwBgM4S0AAAAAAAoI25IAwAAAABqG8MwtHjxYoWEhMgwjBLPy8zM1MyZM83r4cmTJ2vq1KmyWCxmTWRkpKZMmaL09HSFhYVp8ODB6tmzZ4V/BgAAbMHO1g0AAAAAAFDdGIahjz/+WK+++mq5b0h/9dVXmjZtmp5//nl98sknWrFihVxcXCRJYWFh+v77763yGQAAAAAAKK3k5GRNnDhRixYtKtX1sCStW7dO58+flyT16dNHQUFB+QJaktS7d2/NmTPH3C7tD6MAAKjKWEkLAAAAAIBSSE5O1iuvvKKIiIhSzy3shvTv3bohPW3aNEk3b0ivWbOmXD2XlWEYSk9Pt8mxgarMYrHI2dnZ1m0AVpGRkVHqL1x/zzCMAl+4AgCA6i0zM1MrVqzQsmXLzOvEunXrysvLS1FRUSXax8aNG83xpEmTiqwbOnSoFi9erNjYWEVHR+vs2bNq2bJl+T5ACXEdDBSO62DUdOW9Fi7pdTAhLQAAAAAASqC23JDOKysrS8ePH6/04wJVnbOzszp06GDrNgCrOH36tDIyMsq1j6ysLDk5OVVQRwAAoCrYsmWLFi5caG57eXlp/vz5Cg8PL9E18aVLl3Ts2DFJkqurq7y9vYustVgs8vHxUWxsrCRp69atGjduXDk/QclwHQwUjutg1HTlvRYu6XUwIS0AAAAAAEqgttyQzsvR0VHt27ev9OMCVR0rBKEm8/DwKPdKWo6OjhXUDQAAqGrq16+vyZMna8yYMXJwcFB4eHiJ5h09etT8N0anTp1kb29/2/rOnTub40OHDpW94VLiOhgoHNfBqOnKey1c0utgQloAAAAAAJRCTb8hnZfFYpGLi4tNjg0AsI2KeIQJX+AAAFDzNGzYUNOmTZO/v79cXV1LPT8uLs4ct2jRotj6Zs2aFTrX2rgOBoDaqbzXwiW9DiakBQAAAABACdSWG9IAAAAAAPyej4+PfHx8yjw/OTnZHDdt2rTY+saNG5vjlJSUMh8XAICqhJAWAAAAAAAlwA1pAAAAAADKJjU11RyXZLWSOnXqFDoXAIDqzM7WDQAAAAAAUBtwQxoAAAAAUFtlZWWZYycnp2Lr814T550LAEB1RkgLAAAAAIBKwA1pAAAAAEBtZWdX9q+lLRZLBXYCAIDtENICAAAAAKAScEMaAAAAAFBbubi4mOPr168XW5+ZmWmOS/JDJwAAqgNCWgAAAAAAVAJuSAMAAAAAaqu818R5r3eLkremXr16VukJAIDKRkgLAAAAAIBKwA1pAAAAAEBt1ahRI3N84cKFYuuTkpLMsbu7u1V6AgCgshHSAgAAAACgEnBDGgAAAABQW7Vt29YcJyYmFluft8bDw8MqPQEAUNkIaQEAAAAAUAm4IQ0AAAAAqK08PT1lsVgkSUeOHJFhGLetj4mJMcdeXl7WbA0AgEpDSAsAAAAAgErADWkAAAAAQG3l6uoqb29vSVJKSoqOHDlSZK1hGNq1a5e53a9fP6v3BwBAZSCkBQAAAABAJeCGNAAAAACgNhs2bJg5DgkJKbJu8+bNOn36tCSpY8eO+VamBgCgOiOkBQAAAABAJeGGNAAAAACgtvL19VWrVq0kSREREZo7d65u3LiRryYyMlKzZs0ytwMDAyu1RwAArMnB1g0AAAAAAFBb+Pr6asWKFTpz5ox5Q3rGjBlycPi/y3NuSAMAUPXt27dPq1at0qFDh3T58mXVrVtX7du314gRIzRkyBBbtwcAQJXk5OSk2bNna8KECcrOztbq1au1e/duDRw4UC4uLjp8+LAiIiJkGIYkafjw4fLx8bFx1wAAVBxCWgAAAAAAVBJuSAMAUP0tXbpUH374oSTJ09NTXbp00a+//qp9+/bp+++/13fffae5c+fKYrHYuFMAAKqeXr16KTg4WDNmzFBqaqri4uK0fPnyAnUjRozI9wMmAABqAkJaAAAAAABUIm5IAwBQfR0+fFgLFiyQg4ODFi5cqEGDBpnv7d+/XxMnTtQXX3yhhx56SE8++aQNOwUAoOoaNGiQwsPDFRoaqp07dyohIUGZmZlyc3NT165d5e/vrx49eti6TQAAKhwhLQAAAAAAKhk3pAEAqJ7WrVsnwzDk7++fL6AlSd27d9ekSZP0wQcfaNOmTYS0AAC1QkBAgAICAko9z83NTUFBQQoKCqr4pgAAqKIIaQEAAAAAUA7ckAYAoPZwdHRUu3bt1KtXr0Lfb926tSTpwoULldkWAAAAAKAaIKQFAAAAAAAAAEAJvP7667d9/9ChQ5Kkpk2bVkY7AAAAAIBqxM7WDQAAAAAAAAAAUN0lJiZq9erVkqShQ4fauBsAAAAAQFVDSAsAAAAAAAAAgHK4dOmSJk2apPT0dHXr1k1//OMfbd0SAAAAAKCKIaQFAAAAAAAAAEAZJSYm6tlnn9VPP/2kVq1aadGiRbKz49Y7AAAAACA/rhQBAAAAAAAAACiD/fv3a/jw4fr555/l6emp0NBQubu727otAAAAAEAVREgLAAAAAAAAAIBSWrt2rcaOHauLFy+qX79++vzzz9W4cWNbtwUAAAAAqKIcbN0AAAAAAAAAAADVybx58/Tpp59KksaOHauXX35Z9vb2tm0KAAAAAFClEdICAAAAAAAAAKCE3n77ba1atUoODg5688035efnZ+uWAAAAAADVACEtAAAAAAAAAABK4Ouvv9aqVaskSe+9956GDBli444AAAAAANUFIS0AAAAAAAAAAIqRk5Oj999/X5JUv359bd++Xdu3by+01t3dXdOnT6/M9gAAAAAAVRwhLQAAAAAAAAAAinHy5EmdO3dOknTlyhVt3ry5yNpWrVoR0gIAAAAA5ENICwAAAAAAAABQ7RiGoZEjRyo6Olrz5s2Tr69vieYlJSUpNDRUEREROnPmjHJzc9W4cWN5e3vLz89P3bp1K3Rehw4ddPLkyYr8CAAAAACAWoSQFgAAAAAAAACg2lm6dKmio6NLNWfbtm2aPn260tLS8r0eHx+v+Ph4bdiwQaNGjdJrr70me3v7imwXAAAAAFDLEdICAADl9p///EdhYWE6duyYsrOz1bx5cz3yyCOaMGGC6tevb+v2AAAAAAA1zPr16xUcHFyqOXv37lVgYKBycnIkSZ6enurfv7+cnJwUExOjPXv2yDAMhYWFSZJmzZpV0W0DAAAAAGoxQloAAKBcFixYoCVLlsjOzk7dunXTXXfdpaNHj+qTTz7Rpk2bFBoaqnvvvdfWbQIAAAAAagDDMLR48WKFhITIMIwSz8vMzNTMmTPNgNbkyZM1depUWSwWsyYyMlJTpkxRenq6wsLCNHjwYPXs2bPCPwMAAAAAoHays3UDAACg+tq7d6+WLFmievXqad26dfrss8+0ePFibd26VU8//bSSk5P1xhtv2LpNAAAAAEANkJycrIkTJ2rRokWlCmhJ0rp163T+/HlJUp8+fRQUFJQvoCVJvXv31pw5c8zt0q7UBQAAAADA7bCSFgAAKLMNGzZIksaPH6+OHTuarzs6Ouqll17Sxo0bFRUVpfT0dLm4uNiqTQAAAABANZaZmakVK1Zo2bJlSk9PlyTVrVtXXl5eioqKKtE+Nm7caI4nTZpUZN3QoUO1ePFixcbGKjo6WmfPnlXLli3L9wHKwDAM87MC+D8Wi0XOzs62bgOwmoyMjFIHkfMyDKNACBkAAFQdhLQAAECZ/eMf/9DkyZPVsGHDAu/deoSExWKRvb19ZbcGAAAAAKghtmzZooULF5rbXl5emj9/vsLDw0sU0rp06ZKOHTsmSXJ1dZW3t3eRtRaLRT4+PoqNjZUkbd26VePGjSvnJyi9rKwsHT9+vNKPC1R1zs7O6tChg63bAKzm9OnTysjIKPP8rKwsOTk5VWBHAACgIhHSAgAAZXbHHXfovvvuK/D6pUuX9Oabb0q6+StkbgwAAAAAAMqrfv36mjx5ssaMGSMHBweFh4eXaN7Ro0fNVUk6depU7A+JOnfubI4PHTpU9obLwdHRUe3bt7fJsYGqjBWCUNN5eHiUayUtR0fHCuwGAABUNEJaAACgwixYsEAHDx5UdHS0bty4oT/+8Y+aPXu2rdsCAAAAAFRjDRs21LRp0+Tv7y9XV9dSz4+LizPHLVq0KLa+WbNmhc6tTBaLRS4uLjY5NgDAdsr7OE+CjAAAVG2EtAAAQIX58ssv9euvv0qS7O3tlZqaqsTERLVp08bGnQEAAAAAqisfHx/5+PiUeX5ycrI5btq0abH1jRs3NscpKSllPi4AAAAAAHnZ2boBAABQc6xZs0aHDx/Wpk2bNHDgQO3YsUOjRo3S2bNnbd0aAAAAAKCWSk1NNcclWaGkTp06hc4FAAAAAKA8CGkBAIAK07RpUzk5Oen+++/XokWL1LdvX129elXLli2zdWsAAAAAgFoqKyvLHDs5ORVbnzeklXcuAAAAAADlQUgLAABYhcVika+vryTpxx9/tHE3AAAAAIDays6u7LfBLRZLBXYCAAAAAKjNCGkBAIAy++CDDxQYGKhff/210PcdHR0lSdnZ2ZXZFgAAAAAAJhcXF3N8/fr1YuszMzPNcUlW3gIAAAAAoCQIaQEAgDLbs2ePvvnmG3311VeFvr99+3ZJ0gMPPFCZbQEAAAAAYMob0sobwCpK3pp69epZpScAAAAAQO1DSAsAAJTZ6NGjJUmLFy/WgQMHzNcNw9CqVau0YcMGOTo6aty4cbZqEQAAAABQyzVq1MgcX7hwodj6pKQkc+zu7m6VngAAAAAAtY+DrRsAAADV1zPPPKPo6Gh98cUXGj16tLp06aIGDRro5MmTSkhIUJ06dfT++++rdevWtm4VAAAAAFBLtW3b1hwnJiYWW5+3xsPDwyo9AQAAAABqH0JaAACgzCwWi95++2317dtXa9as0dGjR5WZmalGjRrJz89P48eP54Y2AAAAAMCmPD09ZbFYZBiGjhw5IsMwZLFYiqyPiYkxx15eXpXQIQAAAACgNqhRIa19+/Zp1apVOnTokC5fvqy6deuqffv2GjFihIYMGWLr9gAAsCrDMDRy5EhFR0dr3rx58vX1LdG8pKQkhYaGKiIiQmfOnFFubq4aN24sb29v+fn5qVu3bsXu44knntATTzxR3o8AAAAAAECFc3V1lbe3t/bv36+UlBQdOXJEDzzwQKG1hmFo165d5na/fv0qq00AAAAAQA1nZ+sGKsrSpUv13HPPadu2bbr77rs1YMAAtWrVSvv27dMLL7ygV199VYZh2LpNAACsZunSpYqOji7VnG3btmnIkCH617/+pRMnTig9PV2ZmZmKj4/Xhg0bNHLkSL311lvKycmxUtcAAAAAAFjfsGHDzHFISEiRdZs3b9bp06clSR07dsz3qEQAAAAAAMqjRoS0Dh8+rAULFsjBwUEff/yxNm/erI8++khffPGFQkNDVbduXX3xxRf66quvbN0qAABWsX79egUHB5dqzt69exUYGKi0tDRJNx//MHHiRAUEBKhfv37mox/CwsI0d+7cim4ZAAAAAIBK4+vrq1atWkmSIiIiNHfuXN24cSNfTWRkpGbNmmVuBwYGVmqPAAAAAICarUY87nDdunUyDEP+/v4aNGhQvve6d++uSZMm6YMPPtCmTZv05JNP2qhLAAAqnmEYWrx4sUJCQkq1YmRmZqZmzpxprpA1efJkTZ061QxmSTdvTk+ZMkXp6ekKCwvT4MGD1bNnzwr/DAAAAAAAWJuTk5Nmz56tCRMmKDs7W6tXr9bu3bs1cOBAubi46PDhw4qIiDCvrYcPHy4fHx8bdw0AAAAAqElqREjL0dFR7dq1U69evQp9v3Xr1pKkCxcuVGZbAABYVXJysl555RVFRESUeu66det0/vx5SVKfPn0UFBRUoKZ3796aM2eOpk2bJkkKDg7WmjVrytVzWRmGofT0dJscG6jKLBaLnJ2dbd0GYBUZGRnlfmS9YRj5AsgAAKB269Wrl4KDgzVjxgylpqYqLi5Oy5cvL1A3YsSIfCtqAQAAAABQEWpESOv111+/7fuHDh2SJDVt2rQy2gEAwKoyMzO1YsUKLVu2zAwu1a1bV15eXoqKiirRPjZu3GiOJ02aVGTd0KFDtXjxYsXGxio6Olpnz55Vy5Yty/cByiArK0vHjx+v9OMCVZ2zs7M6dOhg6zYAqzh9+rQyMjLKtY+srCw5OTlVUEcAAKAmGDRokMLDwxUaGqqdO3cqISFBmZmZcnNzU9euXeXv768ePXrYuk0AAAAAQA1UI0Jat5OYmKjVq1dLuvlFMwAA1d2WLVu0cOFCc9vLy0vz589XeHh4iUJaly5d0rFjxyRJrq6u8vb2LrLWYrHIx8dHsbGxkqStW7dq3Lhx5fwEpefo6Kj27dtX+nGBqo4VglCTeXh4lHslLUdHxwrqBgAAVEUBAQEKCAgo9Tw3NzcFBQUVuqo0AAAAAADWUqNDWpcuXdKkSZOUnp6ubt266Y9//KOtWwIAoMLUr19fkydP1pgxY+Tg4KDw8PASzTt69Kj5pXenTp1kb29/2/rOnTub41urU1Y2i8UiFxcXmxwbAGAbFfEoT4KMAAAAAAAAAICqosaGtBITEzVx4kT9/PPPatWqlRYtWiQ7OztbtwUAQLk1bNhQ06ZNk7+/v1xdXUs9Py4uzhy3aNGi2PpmzZoVOhcAAAAAAAAAAAAAUDI1MqS1f/9+TZ06VRcvXpSnp6c++eQTubu727otAAAqhI+Pj3x8fMo8Pzk52Rw3bdq02PrGjRub45SUlDIfFwAAAAAAAAAAAABqqxq3tNTatWs1duxYXbx4Uf369dPnn3+e78tlAABqu9TUVHNckkdJ1alTp9C5AAAAAAAAAAAAAICSqVErac2bN0+ffvqpJGns2LF6+eWXZW9vb9umAACoYrKyssyxk5NTsfV5Q1p55wIAAAAAAAAAAAAASqbGhLTefvttrVq1Sg4ODnrzzTfl5+dn65YAAKiS7OzKvpCmxWKpwE4AAAAAAAAAAAAAoHaoESGtr7/+WqtWrZIkvffeexoyZIiNOwIAoOpycXExx9evXy+2PjMz0xyXZOUtAAAAAAAAAAAAAEB+1T6klZOTo/fff1+SVL9+fW3fvl3bt28vtNbd3V3Tp0+vzPYAAKhy8oa08gawipK3pl69elbpCQAAAAAAAAAAAABqsmof0jp58qTOnTsnSbpy5Yo2b95cZG2rVq0IaQEAar1GjRqZ4wsXLhRbn5SUZI7d3d2t0hMAAAAAAAAAAAAA1GQVHtIyDEMjR45UdHS05s2bJ19f3xLNS0pKUmhoqCIiInTmzBnl5uaqcePG8vb2lp+fn7p161bovA4dOujkyZMV+REAAKjR2rZta44TExOLrc9b4+HhYZWeAAAAAAAAAAAAAKAmq/CQ1tKlSxUdHV2qOdu2bdP06dOVlpaW7/X4+HjFx8drw4YNGjVqlF577TXZ29tXZLsAANQ6np6eslgsMgxDR44ckWEYslgsRdbHxMSYYy8vr0roEAAAAAAAAAAAAABqlgoNaa1fv17BwcGlmrN3714FBgYqJydH0s0vjvv37y8nJyfFxMRoz549MgxDYWFhkqRZs2ZVZMsAANQ6rq6u8vb21v79+5WSkqIjR47ogQceKLTWMAzt2rXL3O7Xr19ltQkAAAAAAAAAAAAANUaFhLQMw9DixYsVEhIiwzBKPC8zM1MzZ840A1qTJ0/W1KlT863mERkZqSlTpig9PV1hYWEaPHiwevbsWRFtAwBQaw0bNkz79++XJIWEhGjZsmWF1m3evFmnT5+WJHXs2DHfoxIBAAAAAAAAAAAAACVjV94dJCcna+LEiVq0aFGpAlqStG7dOp0/f16S1KdPHwUFBRV43FLv3r01Z84cc7u0K3UBAICCfH191apVK0lSRESE5s6dqxs3buSriYyMzLeCZWBgYKX2CAAAAAAAAAAAAAA1RZlX0srMzNSKFSu0bNkypaenS5Lq1q0rLy8vRUVFlWgfGzduNMeTJk0qsm7o0KFavHixYmNjFR0drbNnz6ply5Zlbb3MDMMwPyuA/2OxWOTs7GzrNgCryMjIKHUI+fcMwygQQrY1JycnzZ49WxMmTFB2drZWr16t3bt3a+DAgXJxcdHhw4cVERFhfvbhw4fLx8fHxl0DAAAAAAAAAAAAQPVU5pDWli1btHDhQnPby8tL8+fPV3h4eIlCWpcuXdKxY8ckSa6urvL29i6y1mKxyMfHR7GxsZKkrVu3aty4cWVtvcyysrJ0/PjxSj8uUNU5OzurQ4cOtm4DsIrTp08rIyOjXPvIysqSk5NTBXVUcXr16qXg4GDNmDFDqampiouL0/LlywvUjRgxIt+KWgAAAAAAAAAAAACA0ilzSOuW+vXra/LkyRozZowcHBwUHh5eonlHjx41V+fo1KmT7O3tb1vfuXNnc3zo0KGyN1wOjo6Oat++vU2ODVRlVW2FIKAieXh4lHslLUdHxwrqpuINGjRI4eHhCg0N1c6dO5WQkKDMzEy5ubmpa9eu8vf3V48ePWzdJgAAAAAAAAAAAABUa2UOaTVs2FDTpk2Tv7+/XF1dSz0/Li7OHLdo0aLY+mbNmhU6tzJZLBa5uLjY5NgAANuoiEd5VlaQMSAgQAEBAaWe5+bmpqCgIAUFBVV8UwAAAAAAAAAAAACAsoe0fHx85OPjU+YDJycnm+OmTZsWW9+4cWNznJKSUubjAgAAAAAAAAAAAAAAAEBlsrPVgVNTU81xSVYpqVOnTqFzAQAAAAAAAAAAAAAAAKAqs1lIKysryxw7OTkVW583pJV3LgAAAAAAAAAAAAAAAABUZTYLadnZlf3QFoulAjsBAAAAAAAAAAAAAAAAAOuxWUjLxcXFHF+/fr3Y+szMTHNckpW3AAAAAAAAAAAAAAAAAKAqqBIhrbwBrKLkralXr55VegIAAAAAAAAAAAAAAACAimazkFajRo3M8YULF4qtT0pKMsfu7u5W6QkAAAAAAAAAAAAAAAAAKprNQlpt27Y1x4mJicXW563x8PCwSk8AAAAAAAAAAAAAAAAAUNFsFtLy9PSUxWKRJB05ckSGYdy2PiYmxhx7eXlZszUAAAAAAAAAAAAAAAAAqDA2C2m5urrK29tbkpSSkqIjR44UWWsYhnbt2mVu9+vXz+r9AQAAAAAAAAAAAAAAAEBFsFlIS5KGDRtmjkNCQoqs27x5s06fPi1J6tixY75HJQIAAAAAAAAAAAAAAABAVWbTkJavr69atWolSYqIiNDcuXN148aNfDWRkZGaNWuWuR0YGFipPQIAAAAAAAAAAAAAAABAeTjY8uBOTk6aPXu2JkyYoOzsbK1evVq7d+/WwIED5eLiosOHDysiIkKGYUiShg8fLh8fH1u2DAAAAAAAAAAAAACwgbNnz2rx4sWKiorShQsX5ObmpgEDBuhvf/ub3NzcbN0eAAC3ZdOVtCSpV69eCg4O1p133ilJiouL0/LlyxUSEqJdu3aZAa0RI0bozTfftGGnAAAAAAAAAAAAAABbOHbsmJ5++mlt2LBBd955pwYMGCA7Ozt99tlnevLJJ3XmzBlbtwgAwG3ZdCWtWwYNGqTw8HCFhoZq586dSkhIUGZmptzc3NS1a1f5+/urR48etm4TAAAAAAAAAAAAAFDJcnJyFBQUpNTUVM2cOVNjx46VJN24cUOzZ8/W2rVrNXPmTH322We2bRQAgNuo8JBWQECAAgICSj3Pzc1NQUFBCgoKquiWAAAAAAAAAAAAAADV1JYtWxQfH6/OnTubAS1JcnBw0Ouvv649e/Zo//79iomJUZcuXWzWJwAAt2Pzxx0CAAAAAAAAAAAAAFCU7du3S5IGDx5c4L077rhDAwcOzFcHAEBVREgLAAAAAAAAAAAAAFBlnTx5UpLUrl27Qt/39PSUJJ04caLSegIAoLQIaQEAAAAAAAAAAAAAqqykpCRJUpMmTQp9v1GjRpKk5OTkSusJAIDSIqQFAAAAAAAAAAAAAKiy0tPTJUl16tQp9H0nJ6d8dQAAVEWEtAAAAAAAAAAAAAAAVZa9vX2J6nJzc63cCQAAZUdICwAAAAAAAAAAAABQZdWtW1eSdP369ULfv/W6i4tLpfUEAEBpEdICAAAAAAAAAAAAAFRZjRs3liRduHCh0PeTkpLy1QEAUBUR0gIAAAAAAAAAAAAAVFnt2rWTJJ06darQ93/66SdJ0v33319pPQEAUFqEtAAAAAAAAAAAAAAAVdaAAQMkSd98802B97Kzs7V9+3ZJ0iOPPFKpfQEAUBqEtAAAAAAAAAAAAAAAVdagQYPUqlUr7d+/X//617/M13NycjR37lwlJiaqR48e6tKli+2aBACgGA62bgAAAAAAAAAAAAAAgKI4Ojrq3Xff1bhx4/TBBx9o8+bN8vDw0LFjx3T27Fk1bdpU77zzjq3bBADgtlhJCwAAAAAAAAAAAABQpXXt2lXr16/XH/7wB126dEk7duyQnZ2dnn32Wa1bt07NmjWzdYsAANwWK2kBAAAAAAAAAAAAAErEMAyNHDlS0dHRmjdvnnx9fUs0LykpSaGhoYqIiNCZM2eUm5urxo0by9vbW35+furWrVux+7jvvvv0/vvvl/cjAABgE4S0AAAAAAAAAAAAAAAlsnTpUkVHR5dqzrZt2zR9+nSlpaXlez0+Pl7x8fHasGGDRo0apddee0329vYV2S4AAFUGIS0AAAAAAAAAAAAAQLHWr1+v4ODgUs3Zu3evAgMDlZOTI0ny9PRU//795eTkpJiYGO3Zs0eGYSgsLEySNGvWrIpuGwCAKoGQFgAAAAAAAAAAAACgSIZhaPHixQoJCZFhGCWel5mZqZkzZ5oBrcmTJ2vq1KmyWCxmTWRkpKZMmaL09HSFhYVp8ODB6tmzZ4V/BgAAbI2QFgAAAAAAAAAAAACgUMnJyXrllVcUERFR6rnr1q3T+fPnJUl9+vRRUFBQgZrevXtrzpw5mjZtmiQpODhYa9asKVfPZWUYhtLT021ybKAqs1gscnZ2tnUbgNVkZGSUKoT8e4Zh5AsgF4WQFgAAAAAAAAAAAAAgn8zMTK1YsULLli0zg0t169aVl5eXoqKiSrSPjRs3muNJkyYVWTd06FAtXrxYsbGxio6O1tmzZ9WyZcvyfYAyyMrK0vHjxyv9uEBV5+zsrA4dOti6DcBqTp8+rYyMjDLPz8rKkpOTU7F1hLQAAAAAAAAAAAAAAPls2bJFCxcuNLe9vLw0f/58hYeHlyikdenSJR07dkyS5OrqKm9v7yJrLRaLfHx8FBsbK0naunWrxo0bV85PUHqOjo5q3759pR8XqOpKskIQUJ15eHiUayUtR0fHEtUR0gIAAAAAAAAAAAAAFKp+/fqaPHmyxowZIwcHB4WHh5do3tGjR80vvDt16iR7e/vb1nfu3NkcHzp0qOwNl4PFYpGLi4tNjg0AsJ3yPs6zpEFGQloAAAAAAAAAAAAAgHwaNmyoadOmyd/fX66urqWeHxcXZ45btGhRbH2zZs0KnQsAQE1BSAsAAAAAAAAAAAAAkI+Pj498fHzKPD85OdkcN23atNj6xo0bm+OUlJQyHxcAgKrKztYNAAAAAAAAAAAAAABqltTUVHNcksdI1alTp9C5AADUFIS0AAAAAAAAAAAAAAAVKisryxw7OTkVW583pJV3LgAANQUhLQAAAAAAAAAAAABAhbKzK/tX0RaLpQI7AQCgaiCkBQAAAAAAAAAAAACoUC4uLub4+vXrxdZnZmaa45KsvAUAQHVDSAsAAAAAAAAAAAAAUKHyhrTyBrCKkremXr16VukJAABbIqQFAAAAAAAAAAAAAKhQjRo1MscXLlwotj4pKckcu7u7W6UnAABsiZAWAAAAAAAAAAAAAKBCtW3b1hwnJiYWW5+3xsPDwyo9AQBgS4S0AAAAAAAAAAAAAAAVytPTUxaLRZJ05MgRGYZx2/qYmBhz7OXlZc3WAACwCUJaAAAAAAAAAAAAAIAK5erqKm9vb0lSSkqKjhw5UmStYRjatWuXud2vXz+r9wcAQGUjpAUAAAAAAAAAAAAAqHDDhg0zxyEhIUXWbd68WadPn5YkdezYMd+jEgEAqCkIaQEAAAAAUMNcvnxZffv21dixY23dCgAAAACgFvP19VWrVq0kSREREZo7d65u3LiRryYyMlKzZs0ytwMDAyu1RwAAKouDrRsAAAAAAAAVJy0tTVOmTFFycrLatGlj63YAAAAAALWYk5OTZs+erQkTJig7O1urV6/W7t27NXDgQLm4uOjw4cOKiIiQYRiSpOHDh8vHx8fGXQMAYB2EtAAAAAAAqCFiY2P14osv6sSJE7ZuBQAAAAAASVKvXr0UHBysGTNmKDU1VXFxcVq+fHmBuhEjRuRbUQsAgJqGkBYAAAAAANXctWvXtHz5cq1cuVIZGRm65557FB8fb+u2AAAAAACQJA0aNEjh4eEKDQ3Vzp07lZCQoMzMTLm5ualr167y9/dXjx49bN0mAABWRUgLAAAAAIBqbuXKlVqyZIkaNmyot956Szk5OZo5c6at2wIAAAAA1EABAQEKCAgo9Tw3NzcFBQUpKCio4psCAKAasLN1AwAAAAAAoHyaNGmiadOmaevWrXryySdt3Q4AAAAAAAAA4HdYSQsAAAAAgGrOz8/P1i0AAAAAAAAAAG6DlbQAAAAAAAAAAAAAAAAAwIoIaQEAAAAAAAAAAAAAAACAFRHSAgAAAAAAAAAAAAAAAAArIqQFAAAAAAAAAAAAAAAAAFZESAsAAAAAAAAAAAAAAAAArIiQFgAAAAAAAAAAAAAAAABYESEtAAAAAAAAAAAAAAAAALAiQloAAAAAAAAAAAAAAAAAYEWEtAAAAAAAAAAAAAAAAADAihxs3QAAAAAAADWFYRgaOXKkoqOjNW/ePPn6+pZoXlJSkkJDQxUREaEzZ84oNzdXjRs3lre3t/z8/NStW7dS9eHr61viYwMAAAAAAAAArI+QFgAAAAAAFWTp0qWKjo4u1Zxt27Zp+vTpSktLy/d6fHy84uPjtWHDBo0aNUqvvfaa7O3tK7JdAAAAAAAAAEAlIaQFAAAAAEAFWL9+vYKDg0s1Z+/evQoMDFROTo4kydPTU/3795eTk5NiYmK0Z88eGYahsLAwSdKsWbMqum0AAAAAAAAAQCUgpAUAAAAAQDkYhqHFixcrJCREhmGUeF5mZqZmzpxpBrQmT56sqVOnymKxmDWRkZGaMmWK0tPTFRYWpsGDB6tnz54V/hkAAAAAAAAAANZlZ+sGAAAAAACorpKTkzVx4kQtWrSoVAEtSVq3bp3Onz8vSerTp4+CgoLyBbQkqXfv3pozZ465XdqVugAAAAAAAAAAVQMraQEAAAAAUEqZmZlasWKFli1bpvT0dElS3bp15eXlpaioqBLtY+PGjeZ40qRJRdYNHTpUixcvVmxsrKKjo3X27Fm1bNmyfB+ghAzDMD8fgP9jsVjk7Oxs6zYAq8jIyCh18Pj3DMMoEDwGAAAAAKC2I6QFAAAAAEApbdmyRQsXLjS3vby8NH/+fIWHh5copHXp0iUdO3ZMkuTq6ipvb+8iay0Wi3x8fBQbGytJ2rp1q8aNG1fOT1AyWVlZOn78eKUcC6hOnJ2d1aFDB1u3AVjF6dOnlZGRUa59ZGVlycnJqYI6AgAAAACgZiCkBQAAAABAGdWvX1+TJ0/WmDFj5ODgoPDw8BLNO3r0qLlKSadOnWRvb3/b+s6dO5vjQ4cOlb3hUnJ0dFT79u0r7XhAdcEKQajJPDw8yr2SlqOjYwV1AwAAAABAzUFICwAAAACAUmrYsKGmTZsmf39/ubq6lnp+XFycOW7RokWx9c2aNSt0rrVZLBa5uLhU2vEAALZXEY/yJMgIAAAAAEBBhLQAAAAAACglHx8f+fj4lHl+cnKyOW7atGmx9Y0bNzbHKSkpZT4uAAAAAAAAAMA27GzdAAAAAAAAtU1qaqo5LsmKJXXq1Cl0LgAAAAAAAACgeiCkBQAAAABAJcvKyjLHTk5OxdbnDWnlnQsAAAAAAAAAqB4IaQEAAAAAUMns7Mp+OW6xWCqwEwAAAAAAAABAZSCkBQAAAABAJXNxcTHH169fL7Y+MzPTHJdk5S0AAAAAAAAAQNVCSAsAAAAAgEqWN6SVN4BVlLw19erVs0pPAAAAAAAAAADrIaQFAAAAAEAla9SokTm+cOFCsfVJSUnm2N3d3So9AQAAAAAAAACsh5AWAAAAAACVrG3btuY4MTGx2Pq8NR4eHlbpCQAAAAAAAABgPYS0AAAAAACoZJ6enrJYLJKkI0eOyDCM29bHxMSYYy8vL2u2BgAAAAAAAACwAkJaAAAAAABUMldXV3l7e0uSUlJSdOTIkSJrDcPQrl27zO1+/fpZvT8AAAAAAAAAQMUipAUAAAAAgA0MGzbMHIeEhBRZt3nzZp0+fVqS1LFjx3yPSgQAAAAAAAAAVA+EtAAAAAAAsAFfX1+1atVKkhQREaG5c+fqxo0b+WoiIyM1a9YsczswMLBSewQAAAAAAAAAVAwHWzcAAAAAAEBt5OTkpNmzZ2vChAnKzs7W6tWrtXv3bg0cOFAuLi46fPiwIiIiZBiGJGn48OHy8fGxcdcAAAAAAAAAgLIgpAUAAAAAgI306tVLwcHBmjFjhlJTUxUXF6fly5cXqBsxYkS+FbUAAAAAAAAAANULIS0AAAAAAGxo0KBBCg8PV2hoqHbu3KmEhARlZmbKzc1NXbt2lb+/v3r06GHrNgEAAAAAAAAA5UBICwAAAACAChIQEKCAgIBSz3Nzc1NQUJCCgoIqvikAAAAAAAAAgM3Z2boBAAAAAAAAAABqgsuXL6tv374aO3asrVsBAAAAAFQxhLQAAAAAAAAAACintLQ0TZkyRcnJybZuBQAAAABQBRHSAgAAAAAAAACgHGJjYzV69GgdOHDA1q0AAAAAAKooB1s3AAAAAAAAAABAdXTt2jUtX75cK1euVEZGhu655x7Fx8fbui0AAAAAQBXESloAAAAAAAAAAJTBypUrtWTJErm4uOjdd9/VpEmTbN0SAAAAAKCKIqQFAAAAAAAAAEAZNGnSRNOmTdPWrVv15JNP2rodAAAAAEAVxuMOAQAAAAAAAAAoAz8/P1u3AAAAAACoJlhJCwAAAAAAAAAAAAAAAACsiJAWAAAAAAAAAAAAAAAAAFgRIS0AAAAAAAAAAAAAAAAAsCJCWgAAAAAAAAAAAAAAAABgRYS0AAAAAAAAAAAAAAAAAMCKCGkBAAAAAAAAAAAAAAAAgBUR0gIAAAAAAAAAAAAAAAAAKyKkBQAAAAAAAAAAAAAAAABWREgLAAAAAAAAAAAAAAAAAKzIwdYNAAAAAAAAAABQHoZhaOTIkYqOjta8efPk6+tbonlJSUkKDQ1VRESEzpw5o9zcXDVu3Fje3t7y8/NTt27dStWHr69viY8NAAAAAKhdCGkBAAAAAAAAAKq1pUuXKjo6ulRztm3bpunTpystLS3f6/Hx8YqPj9eGDRs0atQovfbaa7K3t6/IdgEAAAAAtRAhLQAAAAAAAABAtbV+/XoFBweXas7evXsVGBionJwcSZKnp6f69+8vJycnxcTEaM+ePTIMQ2FhYZKkWbNmVXTbAAAAAIBahpAWAAAAAAAAAKDaMQxDixcvVkhIiAzDKPG8zMxMzZw50wxoTZ48WVOnTpXFYjFrIiMjNWXKFKWnpyssLEyDBw9Wz549K/wzAAAAAABqD0JaAAAAAAAAAIBqJTk5Wa+88ooiIiJKPXfdunU6f/68JKlPnz4KCgoqUNO7d2/NmTNH06ZNkyQFBwdrzZo15eq5NAzDUHp6eqUdD6guLBaLnJ2dbd0GYDUZGRmlCh7/nmEY+ULHAACgaiGkBQAAAAAAAACoFjIzM7VixQotW7bMDDHVrVtXXl5eioqKKtE+Nm7caI4nTZpUZN3QoUO1ePFixcbGKjo6WmfPnlXLli3L9wFKKCsrS8ePH6+UYwHVibOzszp06GDrNgCrOX36tDIyMso8PysrS05OThXYEQAAqEiEtAAAAAAAAAAA1cKWLVu0cOFCc9vLy0vz589XeHh4iUJaly5d0rFjxyRJrq6u8vb2LrLWYrHIx8dHsbGxkqStW7dq3Lhx5fwEJePo6Kj27dtXyrGA6oQVglDTeXh4lGslLUdHxwrsBgAAVDRCWgAAAAAAAACAaqV+/fqaPHmyxowZIwcHB4WHh5do3tGjR80vvzt16iR7e/vb1nfu3NkcHzp0qOwNl5LFYpGLi0ulHQ8AUDWU93GeBBkBAKjaCGkBAAAAAAAAAKqFhg0batq0afL395erq2up58fFxZnjFi1aFFvfrFmzQucCAAAAAFBahLQAAAAAAAAAANWCj4+PfHx8yjw/OTnZHDdt2rTY+saNG5vjlJSUMh8XAAAAAAA7WzcAAAAAAAAAAEBlSE1NNccleaRUnTp1Cp0LAAAAAEBpEdICAAAAAAAAANQKWVlZ5tjJyanY+rwhrbxzAQAAAAAoLUJaAAAAAAAAAIBawc6u7LfELRZLBXYCAAAAAKhtCGkBAAAAAAAAAGoFFxcXc3z9+vVi6zMzM81xSVbeAgAAAACgKIS0AAAAAAAAAAC1Qt6QVt4AVlHy1tSrV88qPQEAgIpx+fJl9e3bV2PHjrV1KwAAFIqQFgAAAAAAAACgVmjUqJE5vnDhQrH1SUlJ5tjd3d0qPQEAgPJLS0vTlClTlJycbOtWAAAoEiEtAAAAAAAAAECt0LZtW3OcmJhYbH3eGg8PD6v0BAAAyic2NlajR4/WgQMHbN0KAAC3RUgLAAAAAAAAAFAreHp6ymKxSJKOHDkiwzBuWx8TE2OOvby8rNkaAAAopWvXrmnBggV65plndOLECd1zzz22bgkAgNsipAUAAAAAAAAAqBVcXV3l7e0tSUpJSdGRI0eKrDUMQ7t27TK3+/XrZ/X+AABAya1cuVJLliyRi4uL3n33XU2aNMnWLQEAcFuEtAAAAAAAAAAAtcawYcPMcUhISJF1mzdv1unTpyVJHTt2zPeoRAAAYHtNmjTRtGnTtHXrVj355JO2bgcAgGIR0gIAAAAAAAAA1Bq+vr5q1aqVJCkiIkJz587VjRs38tVERkZq1qxZ5nZgYGCl9ggAAIrn5+eniRMnqm7durZuBQCAEnGwdQMAAAAAAAAAAFQWJycnzZ49WxMmTFB2drZWr16t3bt3a+DAgXJxcdHhw4cVEREhwzAkScOHD5ePj4+NuwYAoGYKDAzUN998U6LaefPmydfX18odAQBgPYS0AAAAAAAAAAC1Sq9evRQcHKwZM2YoNTVVcXFxWr58eYG6ESNG5FtRCwAAVKz69eurcePGJap1dna2cjcAAFgXIS0AAAAAAAAAQK0zaNAghYeHKzQ0VDt37lRCQoIyMzPl5uamrl27yt/fXz169LB1mwAA1GizZ8+2dQsAAFQaQloAAAAAAAAAgGotICBAAQEBpZ7n5uamoKAgBQUFVXxTAAAAAADkYWfrBgAAAAAAAAAAAAAAAACgJiOkBQAAAAAAAAAAAAAAAABWREgLAAAAAAAAAAAAAAAAAKyIkBYAAAAAAAAAAAAAAAAAWBEhLQAAAAAAAAAAAAAAAACwIgdbNwAAAAAAAAAAAAAAsC3DMDRy5EhFR0dr3rx58vX1LdG8pKQkhYaGKiIiQmfOnFFubq4aN24sb29v+fn5qVu3blbu/CZfX98S9wwAgC0Q0gIAAAAAAAAAAACAWm7p0qWKjo4u1Zxt27Zp+vTpSktLy/d6fHy84uPjtWHDBo0aNUqvvfaa7O3tK7JdAACqHUJaAAAAAAAAAAAAAFCLrV+/XsHBwaWas3fvXgUGBionJ0eS5Onpqf79+8vJyUkxMTHas2ePDMNQWFiYJGnWrFkV3TYAANUKIS0AAAAAAAAAAAAAqIUMw9DixYsVEhIiwzBKPC8zM1MzZ840A1qTJ0/W1KlTZbFYzJrIyEhNmTJF6enpCgsL0+DBg9WzZ88K/wwAAFQXdrZuAAAAAAAAAAAAAABQuZKTkzVx4kQtWrSoVAEtSVq3bp3Onz8vSerTp4+CgoLyBbQkqXfv3pozZ465XdqVugAAqGlYSQsAAAAAAAAAAAAAaonMzEytWLFCy5YtU3p6uiSpbt268vLyUlRUVIn2sXHjRnM8adKkIuuGDh2qxYsXKzY2VtHR0Tp79qxatmxZvg9gRYZhmH8TAP/HYrHI2dnZ1m0AVpORkVHqwHJehmEUCCsXhpAWAAAAAAAAAAAAANQSW7Zs0cKFC81tLy8vzZ8/X+Hh4SUKaV26dEnHjh2TJLm6usrb27vIWovFIh8fH8XGxkqStm7dqnHjxpXzE1hPVlaWjh8/bus2gCrH2dlZHTp0sHUbgNWcPn1aGRkZZZ6flZUlJyenYusIaQEAAAAAAAAAAABALVO/fn1NnjxZY8aMkYODg8LDw0s07+jRo+ZqI506dZK9vf1t6zt37myODx06VPaGK4Gjo6Pat29v6zaAKqckKwQB1ZmHh0e5VtJydHQsUR0hLQAAAAAAAAAAAACoJRo2bKhp06bJ399frq6upZ4fFxdnjlu0aFFsfbNmzQqdWxVZLBa5uLjYug0AQCUr7+M8SxpkJKQFAAAAAAAAAAAAALWEj4+PfHx8yjw/OTnZHDdt2rTY+saNG5vjlJSUMh8XAIDqzs7WDQAAAAAAAAAAAAAAqofU1FRzXJKVR+rUqVPoXAAAahtCWgAAAAAAAAAAAACAEsnKyjLHTk5OxdbnDWnlnQsAQG1DSAsAAAAAAAAAAAAAUCJ2dmX/itlisVRgJwAAVC+EtAAAAAAAAAAAAAAAJeLi4mKOr1+/Xmx9ZmamOS7JylsAANRUhLQAAAAAAAAAAAAAACWSN6SVN4BVlLw19erVs0pPAABUB4S0AAAAAAAAAAAAAAAl0qhRI3N84cKFYuuTkpLMsbu7u1V6AgCgOiCkBQAAAAAAAAAAAAAokbZt25rjxMTEYuvz1nh4eFilJwAAqgMHWzcAAACqv3379mnVqlU6dOiQLl++rLp166p9+/YaMWKEhgwZYuv2AAAAAAAAAAAVxNPTUxaLRYZh6MiRIzIMQxaLpcj6mJgYc+zl5VUJHQIAUDWxkhYAACiXpUuX6rnnntO2bdt09913a8CAAWrVqpX27dunF154Qa+++qoMw7B1mwAAAAAAAACACuDq6ipvb29JUkpKio4cOVJkrWEY2rVrl7ndr18/q/cHAEBVRUgLAACU2eHDh7VgwQI5ODjo448/1ubNm/XRRx/piy++UGhoqOrWrasvvvhCX331la1bBQAAAAAAAABUkGHDhpnjkJCQIus2b96s06dPS5I6duyY71GJAADUNoS0AABAma1bt06GYcjf31+DBg3K91737t01adIkSdKmTZts0R4AAAAAAAAAwAp8fX3VqlUrSVJERITmzp2rGzdu5KuJjIzUrFmzzO3AwMBK7REAgKrGwdYNVIbLly/rD3/4g9q0aaNPP/3U1u0AAFBjODo6ql27durVq1eh77du3VqSdOHChcpsCwAAAAAAAABgRU5OTpo9e7YmTJig7OxsrV69Wrt379bAgQPl4uKiw4cPKyIiQoZhSJKGDx8uHx8fG3cNAIBt1fiQVlpamqZMmaLk5GS1adPG1u0AAFCjvP7667d9/9ChQ5Kkpk2bVkY7AAAAAAAAAIBK0qtXLwUHB2vGjBlKTU1VXFycli9fXqBuxIgR+VbUAgCgtqrRIa3Y2Fi9+OKLOnHihK1bAQCg1klMTNTq1aslSUOHDrVxNwAAAAAAAACAijZo0CCFh4crNDRUO3fuVEJCgjIzM+Xm5qauXbvK399fPXr0sHWbAABUCTUypHXt2jUtX75cK1euVEZGhu655x7Fx8fbui0AAGqNS5cuadKkSUpPT1e3bt30xz/+0dYtAQAAAAAAAABuIyAgQAEBAaWe5+bmpqCgIAUFBVV8UwAA1CB2tm7AGlauXKklS5bIxcVF7777riZNmmTrlgAAqDUSExP17LPP6qefflKrVq20aNEi2dnVyH9yAAAAAAAAAAAAAECJ1MhvTJs0aaJp06Zp69atevLJJ23dDgAAtcb+/fs1fPhw/fzzz/L09FRoaKjc3d1t3RYAAAAAAAAAAAAA2FSNfNyhn5+frVsAAKDWWbt2rebMmaPs7Gz169dPwcHBqlevnq3bAgAAAAAAAAAAAACbq5EhLQAAULnmzZunTz/9VJI0duxYvfzyy7K3t7dtUwAAAAAAAAAAAABQRRDSAgAA5fL2229r1apVcnBw0JtvvsmKlgAAAAAAAAAAAADwO4S0AABAmX399ddatWqVJOm9997TkCFDbNwRAAAAAAAAAAAAAFQ9hLQAAECZ5OTk6P3335ck1a9fX9u3b9f27dsLrXV3d9f06dMrsz0AAAAAAAAAAAAAqDIIaQEAgDI5efKkzp07J0m6cuWKNm/eXGRtq1atCGkBAAAAAAAAAAAAqLUIaQEAUEMYhqGRI0cqOjpa8+bNk6+vb4nmJSUlKTQ0VBERETpz5oxyc3PVuHFjeXt7y8/PT926dSt0XocOHXTy5MmK/AgAAAAAAAAAAAAAUCMR0gIAoIZYunSpoqOjSzVn27Ztmj59utLS0vK9Hh8fr/j4eG3YsEGjRo3Sa6+9Jnt7+4psFwAAAAAAAAAAAABqDUJaAADUAOvXr1dwcHCp5uzdu1eBgYHKycmRJHl6eqp///5ycnJSTEyM9uzZI8MwFBYWJkmaNWtWRbcNAAAAAAAAAAAAALUCIS0AAKoxwzC0ePFihYSEyDCMEs/LzMzUzJkzzYDW5MmTNXXqVFksFrMmMjJSU6ZMUXp6usLCwjR48GD17Nmzwj8DAAAAAAAAAAAAANR0dtbcuWEY8vf3V7t27bRhw4YSz0tKStIHH3ygJ598Ul27dlXnzp312GOPaebMmTp48GCp+/D19dXJkyf/X3t3HqdlWe8P/DPDsM44uKGimJrmEqQZKaIQBzGXXPLocUvzHMsMTq4/LDWPuWSmdUQ9dsgltfRUKselMCSVEkRT1BcmbrmBoCICguwMwzy/P3jxHEaWYXt4ZvD9/uu6576u+/4+z7zu55qBz1xXfv3rX6/xWABorqZOnZozzjgj//Vf/7VGAa0kGTJkSCZPnpwkOeCAA3Luuec2Cmglyf77758f//jHxeM1XakLAAAAAAAAgCVKupLWzTffnLFjx67RmMceeywXXHBB5syZ0+jr77zzTt55553cf//9+cY3vpH/+I//SKtWrdZnuQDQIixYsCC33357br311sybNy9JUl1dna5du2bMmDGrdY0HHnig2O7fv/9K+x1++OEZPHhw3nrrrYwdOzaTJk3K9ttvv24vYC0UCoXiawX+T0VFRdq3b1/uMqAk5s+fv8Yh5E8qFArLhZABAAAAAKAcShbSuu+++9Z4xY2//e1vOfvss4tbL+266675p3/6p7Rt2zYvvPBCRo8enUKhkN/97ndJkksvvXR9lw0Azd6wYcNyww03FI+7du2aa665JsOHD1+tkNZHH32UV155JUlSW1ub7t27r7RvRUVF+vTpk7feeitJ8uijj+Zb3/rWOr6CNVdXV5dXX311g98Xmrv27dvn85//fLnLgJIYP3585s+fv07XqKurS9u2bddTRQAAAAAAsPbWe0irUChk8ODBufHGG9for54XLFiQiy66qBjQGjBgQM4555xGf/X81FNP5Xvf+17mzZuX3/3udznkkEOy3377re+XAAAtwqabbpoBAwbklFNOSVVVVYYPH75a415++eXiHP2FL3yhyZUp99prr2L773//+9oXvA7atGmTPfbYoyz3hubMCkFszHbaaad1XkmrTZs266kaAAAAAABYN+s1pDV16tT88Ic/zKhRo9Z47JAhQzJ58uQkyQEHHJBzzz13uT77779/fvzjH2fgwIFJkuuvvz533333OtW8Jmy1BCtmqyU2Zs1xq6UtttgiAwcOzIknnpja2to1Hj9hwoRiu0uXLk3233bbbVc4dkOqqKhIhw4dynJvAMpjffx8KcgIAAAAAEBzsV5CWgsWLMjtt9+eW2+9tRhiqq6uTteuXVdr26UkeeCBB4rt/v37r7Tf4YcfnsGDB+ett97K2LFjM2nSpGy//fbr9gJWk62WYMVstcTGrDlutdSnT5/06dNnrcdPnTq12O7cuXOT/bfeeutie/r06Wt9XwAAAAAAAIBPq/US0ho2bFhuuOGG4nHXrl1zzTXXZPjw4asV0vroo4/yyiuvJElqa2vTvXv3lfatqKhInz598tZbbyVJHn300XzrW99ax1ewemy1BCtmhQI2ZhvjVkuzZ88utldnlZJ27dqtcCwAAAAAAAAAq2e9bne46aabZsCAATnllFNSVVWV4cOHr9a4l19+ufgf4F/4whfSqlWrVfbfa6+9iu2///3va1/wGrLVEsCnz8a41VJdXV2xvTorfC0b0lp2LAAAAAAAAACrZ72EtLbYYosMHDgwJ554Ympra9d4/IQJE4rtLl26NNl/2223XeFYAKBplZWVaz22uQXOAAAAAAAAAFqC9RLS6tOnT/r06bPW46dOnVpsd+7cucn+W2+9dbE9ffr0tb4vAHwaLbsq5MKFC5vsv2DBgmJ7dVbeAgAAAAAAAKCxtV9KYz2aPXt2sb0620otu+3SsmMBgKYtG9JaNoC1Msv2qampKUlNAAAAAAAAABuzZhHSqqurK7ZXZ4WOZUNay45tKQoNDeUuAYBPsa222qrY/vDDD5vsP2XKlGK7U6dOJalpQzEHA0B5mIMBoDzMwQBQHuZgAFZkvWx3uK4qK9c+K1ZRUbEeK9kwKior8/qg6zNv0rvlLgXWi826750dTjm53GUAq+lzn/tcsf3ee+812X/ZPjvttFNJatpQzMFsbMzBQEthDmZjYw4GWgpzMBsbczDQUpiD2diYg2H9aBYhrWW3XVq4cGGT/Zfddml1Vt5qjuZNejdz3x5f7jJgvWjfZbtylwCsgV133TUVFRUpFAoZN25cCoXCKkPPL7zwQrHdtWvXDVBhaZmD2ZiYg4GWxBzMxsQcDLQk5mA2JuZgoCUxB7MxMQfD+tEstjtcNqS1bABrZZbtU1NTU5KaAGBjVVtbm+7duydJpk+fnnHjxq20b6FQyMiRI4vHvXv3Lnl9AAAAAAAAABubZhHS2mqrrYrtDz/8sMn+U6ZMKbY7depUkpoAYGN2xBFHFNs33njjSvsNHTo048cv+Uufbt26NdoqEQAAAAAAAIDV0yxCWsv+h+97773XZP9l++y0004lqQkANmbHHHNMPvOZzyRJRo0alSuvvDL19fWN+jz11FO59NJLi8dnn332Bq0RAAAAAAAAYGNRVe4CkmTXXXdNRUVFCoVCxo0bl0KhkIqKipX2f+GFF4rtrl27boAKAWDj0rZt21xxxRX5zne+k0WLFuWuu+7KE088kX79+qVDhw558cUXM2rUqBQKhSTJ8ccfnz59+pS5agAAAAAAAICWqVmspFVbW5vu3bsnSaZPn55x48attG+hUMjIkSOLx7179y55fQCwMerZs2euv/76bLLJJkmSCRMm5LbbbsuNN96YkSNHFgNaJ5xwQi677LIyVgoAAAAAAADQsjWLkFaSHHHEEcX2jTfeuNJ+Q4cOzfjx45Mk3bp1a7RVIgCwZg466KAMHz48AwYMyB577JFNNtkkrVu3TufOnfO1r30td955Z6644oq0atWq3KUCAAAAAAAAtFjNYrvDJDnmmGNy++23Z+LEiRk1alSuvPLKXHjhhamq+r8Sn3rqqVx66aXF47PPPrscpQJAs3TWWWflrLPOWuNxW265Zc4999yce+65678oAAAAAAAAAJpPSKtt27a54oor8p3vfCeLFi3KXXfdlSeeeCL9+vVLhw4d8uKLL2bUqFHFrZeOP/749OnTp8xVAwAAAAAAAAAArFqzCWklSc+ePXP99dfnwgsvzOzZszNhwoTcdttty/U74YQTGq2oBQAAAAAAAAAA0Fw1q5BWkhx00EEZPnx4/ud//iePP/543n333SxYsCBbbrll9t5775x44onp0aNHucsEAAAAAAAAAABYLRWFpfsHskpf+MIXsnjx4nTu3Hm9XK9u+kdpqF+0Xq4F5daqXbu07tgx0z9ekPrFDeUuB9aLqlaV2aJju/VyrcmTJ6dVq1YZN27cernep405GFbOHMzGyBzcfJiDYeXMwWyMzMHNhzkYVs4czMZqfc3D5uB1Yw6GlTMHs7Ha0HNws1tJq7lq27Zt6urq1tv12myx+Xq7FjQX6+sf8mBjU1VVlTZt2pS7jBbLHAxNMwfDipmD1405GJpmDoYVMwevG3MwNM0cDCtmDl435mBomjkYVmx152AraQEAAAAAAAAAAJRQZbkLAAAAAAAAAAAA2JgJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlFBVuQsAAACA9a1QKKS+vj6LFy8udykAQDNRWVmZqqqqVFb622UAAAA2PCEtAAAANhp1dXWZOXNmPv7449TX15e7HACgmamoqEhNTU1qa2tTU1MjsAUAAMAGU1EoFArlLgIAAADW1cKFCzNhwoQkSceOHVNTU5NWrVqloqKivIUBAGVXKBTS0NCQBQsWZNasWVmwYEGqq6vTpUsXQS0AAAA2CCEtAAAAWrz6+vpMmDAhlZWV2WGHHdKqVatylwQANGNz587NpEmT0qFDB0EtAAAANgi/eQIAANDiLd3esEuXLgJaAECTqqurs/3222fu3LmZM2dOucsBAADgU0BICwAAgBZvzpw5qa6uTps2bcpdCgDQQlRXV6ddu3aZNWtWuUsBAADgU0BICwAAgBatoaEh8+fPT3V1dblLAQBamNra2syZMycNDQ3lLgUAAICNnJAWAAAALVp9fX0KhULatm1b7lIAgBamXbt2KRQKqa+vL3cpAAAAbOSEtAAAAGjRlq58UVnpV1wAYM0s/fnBSloAAACUmn/BBgAAYKNQUVFR7hIAgBbGzw8AAABsKEJaAAAAAAAAAAAAJSSkBQAAAAAAAAAAUEJCWgAAAAAAAAAAACUkpAUAAAAAAAAAAFBCQloAAAAAAAAAAAAlJKQFAADAp1KhoaHcJTQb3gtgZRoaCuUuoVnwPgAAAADrqqrcBQAAAEA5VFRW5vVB12fepHfLXUpZddi+S3b9f+eWu4xm78Ybb8wvfvGLJMlPf/rTHHPMMWt9rd122y1Jst122+Uvf/nLeqmvpfjmN7+ZMWPGJElGjBiRLl26lLkimlJZWZH//O3zeXfK7HKXUjZdtt4k55/cvdxllN2FF16YBx54IEly5513pkePHmWuCAAAAFoWIS0AAAA+teZNejdz3x5f7jIAmrV3p8zOW+99XO4yAAAAAFo02x0CAAAAAAAAAACUkJW0AAAAANgg7rrrrnKXAKylq6++OldffXW5ywAAAIAWy0paAAAAAAAAAAAAJSSkBQAAAAAAAAAAUEK2OwQAAAA2qG9+85sZM2ZMdtpppwwfPjx1dXUZMmRIHn744bz99tuZPXt2tthii3Tv3j3HHXdc9ttvv0bjn3nmmZx66qlrfN/tttsuf/nLX1Z47vnnn8/vf//7PPfcc5k2bVo6duyYrl275uSTT06fPn1W+x5z5szJ3XffnUceeSRvvvlmFi9enG233TYHH3xw/vVf/zWbb775Gte9tg488MC899576dWrV2677bbMmTMnv//97/PII49k4sSJmT9/frbaaqvst99+Oemkk9K1a9cmr/n222/nj3/8Y5599tlMnDgxH3/8cSoqKlJbW5vPfe5z6d27d4477rjU1NSscPzS732SjBgxIl26dMmcOXOy//77Z+HChamqqsoTTzzR5Pt03XXX5aabbkqSnH322fne9763XJ8ZM2bknnvuyciRI/POO+9k1qxZ6dixY3bZZZcceOCBOf7449O+ffsmXzOUy7p+Vn7SBx98kAceeCBjxozJ+PHjM3PmzCxevDgdO3bMDjvskJ49e+akk07KFltsscLxF154YR544IEkyZ133pkePXqkoaEhffv2zQcffJAkefDBB7PHHnusso577703l1xySZLk2GOPzVVXXbVcn/nz52fIkCH5y1/+kjfffDMzZ85MTU1Ndtxxx/Tp0ycnnXRSNt1006beQgAAAGhWhLQAAACAspk0aVL+/d//Pa+//nqjr0+ePDkPPfRQHnrooZx44om57LLLUlFRsd7v39DQkJ/+9Ke58847G3192rRpGTlyZEaOHJljjz02W2+9dZPXeu211/Ld7363GFZY6u23385NN92U//3f/83gwYPXa/2r66WXXspZZ52V999/v9HXJ02alEmTJuW+++7LOeeck/79+69w/KJFi/LjH/84Q4YMSUNDw3LnFyxYkA8//DBPPvlkbrnllgwePDh77733atVWU1OTfv36ZdiwYamvr8+f//znnHTSSasc89BDDyVJKioq8vWvf32580OHDs0VV1yRWbNmNfr6tGnTMm3atDz99NO59dZb85//+Z9NBlugOVjXz8obb7wxt9xyS+rq6pY7N3Xq1EydOjXPPfdcbrvttvz85z/PQQcdtFp1VVZW5sgjj8ytt96aJPnTn/7UZEhr6NChxfbRRx+93PmnnnoqP/jBDzJ16tRGX58xY0ZmzJiRsWPH5rbbbsvll1+eww8/fLXqBAAAgOZASAsAAAAoi3nz5uX000/PhAkTUltbm4MOOiif+cxnMmvWrIwYMSLvvPNOkuTuu+/OHnvskRNPPDFJ8pnPfCY/+MEPmrz+jBkz8qtf/SqFQiHJisMAF198ce6///7i8b777pt99tknhUIhzz33XMaMGZP77ruvyRVbXnvttZxyyimZPXt2kmTzzTfPV7/61XTu3DmTJ0/OI488kmnTpuWMM85YnbdmvZoyZUrOOOOMTJ8+PZ06dcqBBx6YbbfdNtOmTcvw4cMzderUNDQ05LrrrkvXrl3Tu3fv5a5xwQUX5E9/+lOSpKqqKr169cruu++e6urqzJo1K3//+9/z7LPPplAo5KOPPspZZ52V4cOHr3RFrU86+uijM2zYsCTJsGHDVhnSeuGFF/Luu+8mSbp3754uXbo0Ov/b3/42V1xxRfF4t912y/7775/NNtssU6dOzciRIzNx4sRMnTo1p59+en75y1+u8DVDc7G2n5VLXXvttbnllluSLAk29ujRI3vuuWc22WSTzJ07N6+88kqefPLJLF68OPPmzcv555+fYcOGZdttt12t+o4++uhiSGvYsGE5//zzV9p3ypQpee6555IsWd1wn332aXR+xIgROeecc7Jo0aIkyQ477JCvfOUr6dSpU2bOnJnRo0fn9ddfz+zZszNw4MDMmzcvxx133GrVCQAAAOUmpAUAAACUxZQpU5Ik/fr1y9VXX53a2triufPPPz8XX3xxcWutO+64oxg86Ny5c7797W+v8tqLFi3KaaedVgxo9evXL2eddVajPk8++WQxoNW2bdsMGjRoudVjHnvssQwcODAzZ85c5f0uu+yyYkCrd+/eGTRo0HKv5/zzz8/IkSNXeZ1SeOONN5IkJ5xwQi6++OK0bdu2eG7gwIE588wzM3r06CRL3udPBpaefvrpYkCrtrY2d9555wpXynnmmWfy3e9+N/Pnz8/UqVPz2GOPrTAYtyK9evXKlltumWnTpuW5557LlClTVrp62dJVtJIst4rWSy+9lJ/+9KdJlnxPr7rqqhxxxBGN+lx00UW57bbbMmjQoCxatCjnn39+Hn744Q26FSWsibX9rEyS8ePH5/bbb0+StG7dOjfffHMOOOCA5e7xj3/8I6eddlqmT5+e+fPn5/7778+ZZ565WvXtsssu6dq1a15++eW89957eeGFF/LFL35xhX2HDRtWXI3vyCOPbLTq1/vvv58LL7wwixYtSmVlZS644IKceuqpqaysLPa54IILcv/99+dHP/pRFi1alCuuuCJf+tKXsvPOO69WrQAAAFBOlU13AQAAACiNHXfcMddff32j0EGStGrVKpdcckmqq6uTJBMmTMjkyZNX+7pXXHFFnn322SRLAgQ/+9nPltsCbNCgQcX2RRddtMLtvQ466KBcfvnlq7zX448/nrFjxyZJunTpkhtvvHG511NbW5tf/OIXZQsS7Lvvvrn88ssbBbSSpH379o1WnRozZkwWL17cqM/S8EeSnHXWWSvdyqxHjx7553/+5+LxSy+9tNr1tWrVqhimamhoyMMPP7zCfosXLy6ea9OmTQ499NBG52+44YbiCjyXX375cgGtpfc644wz8o1vfCNJMnPmzOW2u4TmZm0/K4cOHZr6+vokycknn7zCgFayZMW5b33rW8Xjl19+eY3qWzaQuWyQ8pOWPXfUUUc1OnfLLbcUtyj93ve+l3/7t39rFNBa6phjjsl5552XJKmrq8tNN920RrUCAABAuQhpAQAAAGVz7LHHpk2bNis8V11dna5duxaPp06dulrX/M1vfpN77703SdKxY8cMHjx4uW33pkyZUgwRbbnlljn++ONXer2jjz46O+6440rPjxgxotg+7bTT0r59+xX2a9OmTQYMGLBar2F9O/HEE5cLqS213XbbZbvttkuyZAWyjz/+uNH5Qw89NOedd16OO+645UIVn7TbbrsV23Pnzl2jGpddFWvpyl2f9PTTT2fatGlJkr59+zYKrEyZMiVPPPFEkmSbbbZpchWvZb8Xf/zjH9eoVtjQ1vazcr/99sv555+fE088MSeccMIq77Euz+8RRxyRqqolmzYMHz68uFrWsiZMmFD83O3WrVuj0GpdXV3+8Ic/JFnyWXnaaaet8n6nnnpqOnToULxfXV3dGtULAAAA5SCkBQAAAJTNnnvuucrzy25Btzr/CT969Ohcc801SZasMDNo0KDssMMOy/V76qmniu39998/rVq1WuV1DzzwwJWee/LJJ4vtr3zlK6u8Tt++fVcaliqlNXmfFy5c2Ohc3759079//1x55ZXZdNNNV3qNefPm5d133y0eL129Z3V9/vOfz6677pokefHFFzNp0qTl+qxqq8Nnn322uL3lHnvs0eT73KlTp2I47b333ituKQfN0dp+Vu677775zne+k8svvzyf/exnVzq+rq4u77zzTvF4TZ/fzTffvLhV6tSpUzNmzJjl+qzq+X355Zczb968JEtWDVu6MtjKtG7dOt26dSvWPm7cuDWqFwAAAMqhqtwFAAAAAJ9eW2655SrPL7sq1YpWZlnW22+/nfPOO6+4Xd/AgQPTq1evFfZ97733iu3V2YJw2RVmltXQ0JAPPvggyZLQwPbbb7/K69TU1GS77bZrFGbaENbn+zx37tyMHz8+EydOzKRJkzJ+/Pi89tpreeONNxoFO5YGptbE17/+9fz85z9PsmQ1rf79+xfP1dXV5dFHH02SbLrppssF4t58881i+69//etKv2cr8/7772frrbde45phQ1hfz/DChQuLz+/EiRMzYcKEvP7663n11VcbhbvW9vn961//mmTJ87vffvs1Or80pFVVVZXDDz+80blln9/XX399jZ/fNdkOFwAAAMpFSAsAAAAom3bt2q1231WFBj7++OMMGDAgs2bNSpIceeSR+fa3v73S/tOnTy+2N9lkkybvvdlmm63w6zNnziyGwjbZZJPVWiVrs8022+AhrZVtwbgiK3qfGxoa8oc//CG/+93v8tJLL600BNKqVavi+7E2jjzyyAwaNCiLFy9eLqT1+OOPZ/bs2UmSww8/PK1bt2409pPbNK6pdR0PpbSun5UjRozInXfemeeee26lq2St6/Pbr1+/1NbWZtasWXnkkUfyox/9qPicvvzyyxk/fnySpFevXtliiy0ajfX8AgAA8GkgpAUAAAC0aPX19Tn33HMzYcKEJEnXrl1z5ZVXrnLMmm45+MlA0LpYn9faEObOnZszzzyz0RaRyZL3cJtttskuu+ySbt26Zd999827776bSy65ZK3vtfXWW6dnz54ZPXp0Xn/99bz55pvZZZddkqx6q7QkjcIlPXv2LG69trp22mmntawamq/6+vpceOGFGTp06HLnOnXqlJ133jldu3bNPvvsk8rKypxxxhlrfa82bdrksMMOyz333JOZM2fmqaeeSp8+fZKs2fPbtWvX5VbaasoXv/jFtSsaAAAANiAhLQAAAKBFu+qqq4oBoi233DKDBw9uctWZZbcOW50VWJau4PRJm222WVq3bp1FixZl9uzZaWhoSGVl5SqvNWfOnCbv15z85Cc/Kb6/1dXVOfXUU9O7d+/svvvuqa6ubtT3t7/97Trf76ijjsro0aOTLNky7ZxzzsmcOXPy+OOPJ0l23HHH7LXXXsuNq62tLbZ32WWXVa6kBp8WN998czGg1bp165x00kk58MAD07Vr10bPTJKMHDlyne931FFH5Z577kmy5Pnt06dPCoVCHn744SRLVhzs16/fcuOWrWXrrbf2/AIAALBRWvW/GgIAAAA0Y3fffXcxGNS6devccMMN2WabbZoct9122xXb//jHP5rs/9Zbb63w6xUVFencuXOSZNGiRXn77bdXeZ36+vq88847Td6vuZgyZUoefPDBJEte6x133JFzzz033bt3Xy6glSQzZswotle1PeWqHHzwwenQoUOS5NFHH02SPPbYY1m4cGGSFa/CkyTbb799sf3mm2+u1r1mzJix1nVCc7dw4cL8+te/Lh7//Oc/z8UXX5yePXsuF9BKko8++qjYXtvn4stf/nLxWfzrX/+a+vr6PP/885k8eXKS5JBDDknbtm2XG7c2z+/HH3+80q1XAQAAoDkS0gIAAABapGeeeabRtoaXXHJJvvzlL6/W2N69e6dVq1ZJkieffDLz589fZf9Ro0at9NzS7byS/wsVrcwzzzxTDBu1BOPGjStuQ7bHHnuscAWrZT3zzDPF9tqGPNq3b59DDjkkSfLGG29k0qRJGT58eJIlQbGjjjpqheOW/d4///zzjQInK/Lhhx+md+/e2WuvvXLYYYc12R9amvHjx2fWrFlJko4dO+awww5bZf/18fwm/xeknDVrVp599tni87vsuU/ae++9U1W1ZNOHiRMnNhmeXbhwYQ455JDsueeeOfjgg/Paa6+tdb0AAACwoQhpAQAAAC3OxIkTc/bZZ2fRokVJkpNOOiknnHDCao/ffPPN07NnzyRLtjK8+eabV9p39OjRGTt27ErPH3744cX2b37zm0ybNm2F/RoaGvLf//3fq11jc1BXV1dsz5w5c5V9H3vssYwZM6Z4XF9fv9b3XTbI8dBDDxW3W+zevXu6dOmywjE777xz9txzzyRL6r7uuutWeY/rr78+ixYtysKFC1NdXZ3NN998reuF5mjZ53fevHmNjj9p3Lhxeeihh4rHSz9b18ayz++IESPy2GOPJVmyguE+++yzwjHV1dX56le/Wjz+2c9+tsqg2K9+9avMmDEjixYtyrx587LLLrusdb0AAACwoQhpAQAAAC3KnDlzMmDAgGJoqFevXvmP//iPNb7O97///eLKLTfddFPuvPPO5fo899xzGThw4Cqvs/feexdXfpoxY0ZOP/30vP/++436LFiwID/84Q/z/PPPr3Gd5bT77rsX2++//35+85vfLNenoaEhQ4YMWe59amp1slXp0aNHcRvJW265pcmtDpc6++yzU1FRkSS59957c8011ywXTKmvr8/gwYNz3333Fb921llnrXWt0Fx99rOfTevWrZMsCV0NGjRohcGnxx57LKeffnqjYNaCBQvW+r6f+cxnsvfeeydJ7rvvvuJWh0ceeWTx+VyRAQMGpE2bNkmWhGO///3vZ86cOY36FAqFDBkyJIMHD240bulnOQAAADRnfnsFAAAAWpQLL7wwb775ZpKkQ4cOOeiggzJkyJAsWrQo9fX1q1x9Ze+9986XvvSlJEsCSGeffXYxuPCTn/wk999/f77yla+kbdu2efHFFzNy5MgUCoXsuOOOmTBhwkqve8kll+Sll17Ke++9l1dffTWHH354Dj744Oy4446ZPn16Hn300XzwwQepqalJu3btVrraVnPz2c9+Nr169cro0aOTJFdddVUefvjh7L333qmpqcmUKVMyatSoYgijdevWxaBHUytvrUplZWWOPPLI3HLLLZk3b16SpE2bNjn00ENXOa53797p379/fvnLXyZJbr/99gwbNix9+/bN1ltvnQ8//DBPPPFEJk2aVBxzyimnNNqyEjYWNTU1OeaYY3LPPfckSe644448+eST6dmzZzbbbLN8+OGH+dvf/pbx48cnSaqqqrJ48eIUCoV1en6T5Oijj87YsWOLz2+SlW5VutRuu+2WH/3oR7nkkktSKBQydOjQPPHEE+nXr1+23377fPTRR3nmmWcabYXYt2/ffOMb31inWgEAAGBDEdICAADgU6vD9iveNu3TpCW+B6+88kqxPW/evFx22WWrPfbMM88shrSS5Lvf/W5qampy1VVXpb6+Pq+++mpeffXVRmP69OmTo48+Ouedd95Kr9upU6fcfffd6d+/f15++eXMmzcvDz74YKM+HTp0yHXXXZdrr722xYS0kiXbjp122mnFYMTYsWNXuP3jrrvumquvvjonnHBCFi1alDfeeCN1dXXFlXHW1NFHH51bbrmleNy3b9/U1tY2Oe7cc8/NFltskWuvvTbz58/PBx98kN///vfL9WvVqlVOP/30VX5fWaLL1puUu4Syasmv/6KLLso777yTp59+Okny+uuv5/XXX1+u37bbbptrrrkmP/zhDzNp0qRMnz49H3zwQbbZZpu1uu/Xvva1/OQnPymuZNetW7fsvPPOTY477rjjsskmm+TSSy/NzJkzM3PmzEar3i3r2GOPzWWXXbbK1bkAAACgORHSAgAA4FOp0NCQXf/fueUuo1koNDSkorKy3GWUzcknn5z99tsvd911V5566qm8//776dChQ3beeeccc8wx+Zd/+ZeMGDGiyetstdVWuffee/PAAw9k6NChefXVVzN//vxstdVW6dWrV7797W9nhx12yLXXXrsBXtX6s8UWW2TIkCG55557Mnz48Lz55puZM2dO2rVrl06dOmX33XfPQQcdlMMOOyxVVVXZb7/98sQTT2T+/Pn585//nCOPPHKt7rvzzjunW7dueemll5I0vdXhsr75zW/msMMOyz333JMnn3wyEyZMyMcff5y2bdtm++23T48ePXLCCSesVmjk066hoZDzT+5e7jLKrqGhkMrKlhcGat++fe644448+OCDxc+lWbNmpW3bttl8882z6667FoOo7dq1ywEHHJC77747SfLggw+mf//+a3Xf2tra9O3bN3/+85+TrNnze+ihh6ZXr14ZMmRIRo0alTfeeCMzZ85M69at07lz53Tv3j3HHXdc9txzz7WqDQAAAMqlorCqPQAAAACgmVuwYEHGjx+fnXbaKe3atSt3OQBAC+LnCAAAADaUT++fyQIAAAAAAAAAAGwAQloAAAAAAAAAAAAlJKQFAAAAAAAAAABQQlXlLgAAAADg02zy5MkZNmzYerve1772tXTu3Hm9XQ8AAAAAWHdCWgAAAABlNHHixPzsZz9bb9fr1q2bkBYAAAAANDO2OwQAAAAAAAAAACghK2kBAAAAlFGPHj3yj3/8o9xlAAAAAAAlZCUtAAAAAAAAAACAEhLSAgAAAAAAAAAAKCEhLQAAAAAAAAAAgBIS0gIAAAAAAAAAACghIS0AAAA2CoVCodwlAAAtjJ8fAAAA2FCEtAAAAGjRKiuX/Grb0NBQ5koAgJZm6c8PS3+eAAAAgFLxmycAAAAtWlVVVSoqKrJw4cJylwIAtDALFixIRUVFqqqqyl0KAAAAGzkhLQAAAFq0ysrKtG/fPnPnzi13KQBACzNr1qzU1NRYSQsAAICS85snAAAALV5NTU3mzp2burq6cpcCALQQc+fOzYIFC1JbW1vuUgAAAPgUENICAACgxevYsWOqqqry7rvvZvHixeUuBwBo5ubOnZtJkyaluro6NTU15S4HAACAT4GKQqFQKHcRAAAAsK4WLlyYCRMmJFkS2qqpqUmrVq1SUVFR3sIAgLIrFAppaGjIggULMmvWrCxYsCDV1dXp0qWLrQ4BAADYIIS0AAAA2GjU1dVl5syZ+fjjj1NfX1/ucgCAZqaioiI1NTWpra1NTU2NgBYAAAAbjJAWAAAAG51CoZD6+npbHwIARZWVlamqqhLMAgAAoCyEtAAAAAAAAAAAAErInwwBAAAAAAAAAACUkJAWAAAAAAAAAABACQlpAQAAAAAAAAAAlJCQFgAAAAAAAAAAQAkJaQEAAAAAAAAAAJSQkBYAAAAAAAAAAEAJCWkBAAAAAAAAAACU0P8HY+zLFDodpb0AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 3000x400 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = {\n",
    "    \"nzdd_naive\": \"r\",\n",
    "    \"naive\":       \"b\",\n",
    "}\n",
    "times = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_naive\":    9.24,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_naive\":   88.88,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_naive\":    0.26,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_naive\":    3.18,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_naive\":    0.04,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "}\n",
    "\n",
    "memories = {\n",
    "    \"a9a\"     : {\n",
    "        \"nzdd_naive\":    83,\n",
    "        \"naive\":        1198,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"nzdd_naive\":    83,\n",
    "        \"naive\":         991,\n",
    "    },\n",
    "    \"real-sim\": {\n",
    "        \"nzdd_naive\":    37,\n",
    "        \"naive\":      324995,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"nzdd_naive\":   125,\n",
    "        \"naive\":        4083,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"nzdd_naive\":    12,\n",
    "        \"naive\":        8387,\n",
    "    },\n",
    "}\n",
    "\n",
    "# label_center = 0.5\n",
    "width = 0.05\n",
    "\n",
    "n_datasets = len(times)\n",
    "\n",
    "sns.set()\n",
    "sns.set_style('white')\n",
    "fig = plt.figure(figsize=(30, 4))\n",
    "plt.rcParams['font.size'] = 24\n",
    "# plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    # ax = fig.add_subplot(2, 3, i+1)\n",
    "    ax = fig.add_subplot(1, n_datasets, i+1)\n",
    "    ax.grid(True)\n",
    "\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "\n",
    "        left = width * k # `bar` の位置\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = ax.bar(x=left, width=width, height=height, color=color) # 描画\n",
    "        \n",
    "        if i == 0:\n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "\n",
    "    ax.set_title(f'{dataset}', fontsize=24)\n",
    "    ax.set_yscale('log')\n",
    "    ax.tick_params(labelsize=24)\n",
    "    ax.set_xticks([])\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "# tick_positions = [i * label_center for i in range(len(memories))]\n",
    "# plt.yticks(tick_positions, times.keys(), fontsize=20)\n",
    "# plt.xticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "# plt.xlabel('Time [sec]', fontsize=20)\n",
    "# plt.ylabel('Datasets', fontsize=20)\n",
    "# plt.xscale(\"log\")\n",
    "# plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "# plt.ylim(-0.3, tick_positions[-1] + width * 4)\n",
    "lg=plt.legend(handles, legend_names, fontsize=24, bbox_to_anchor=(-1.25, -.15), ncol=2)\n",
    "\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting_horizonal.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a795228",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

